Massive Star Population in the Sextans A Dwarf Galaxy from HST UV Photometry

We build a catalog of massive (M>$8~$M$_\odot$) main sequence stars in the \mbox{metal-poor} ($\sim0.1~$Z$_\odot$) dwarf irregular galaxy Sextans A. HST WFC3 UV photometry in the 275 and 336 nm wideband filters is arranged in a Color-Magnitude Diagram (CMD), and overlaid on top of stellar evolutionary tracks from the MIST library. The star properties (mass, age, etc.) are computed with a Finite Element (FE) interpolation of the stellar tracks. The FE method, originally developed for solid mechanics problems, provides a general framework for interpolating fields inside domains of complex geometry. Besides the interpolated properties, the algorithm computes their gradients with respect to the photometry. These sensitivities provide a direct an efficient estimate of the associated uncertainties. Our catalog contains 655 stars, with the most massive one estimated at $58\pm11~$M$_\odot$. A comparison with a ground-based spectroscopic census of OB stars yields only 8 matches, evidencing the minimal overlap between both datasets. The mass estimates derived from the UV CMD and the spectral classification are in good agreement for the majority of O-type stars found in both datasets. Our catalog provides an extensive list of candidates for followup spectroscopic observation, which could improve our understanding of the early evolutionary stages of massive \mbox{low-metallicity} stars.

==> anc/Catalog_machine_readable.txt <==
%%%%%%%%%%%%%%%%%%%%%%%% TABLE KEY %%%%%%%%%%%%%%%%%%%%%%%%
IDN		Unique serial identifier
Zone	Region of the CMD (ZAMS_L/MS/TAMS_R)
M		ZAMS mass (Solar masses)
s_M		Uncertainty of M
RA		Right ascension in ICRS (degree)
Dec		Declination in ICRS (degree)
F275	Apparent magnitude in F275W filter (Vega system)
F336	Apparent magnitude in F336W filter (Vega system)
s_F275	Uncertainty of F275
s_F336	Uncertainty of F336
x		Horizontal coordinate in CMD (mag)
y		Vertical coordinate in CMD (mag)
dx_sx	Distance to MS tracks in standard deviations of color
Age		Stellar age (Ma)
log_T	Decimal logarithm of effective temperature (K)
log_g	Decimal logarithm of surface gravity (Gal)
s_Age	Uncertainty of Age
s_logT	Uncertainty of log_T
s_logg	Uncertainty of log_g

%%%%%%%%%%%%%%%%%%%%%%%% START OF CATALOG, FIELDS SEPARATED WITH COMMAS %%%%%%%%%%%%%%%%%%%%%%%%
IDN,Zone,M,s_M,RA,Dec,F275,F336,s_F275,s_F336,x,y,dx_sx,Age,log_T,log_g,s_Age,s_logT,s_logg
1,ZAMS_L,57.9,10.9,152.7241585,-4.6869743,18.277,18.91,0.021,0.018,-0.706,-7.737,0.87,0,4.73,4.37,2.4,0.1,0.33
2,MS,50.4,20.8,152.7411774,-4.7195234,18.441,19.06,0.028,0.025,-0.692,-7.573,0.02,0.6,4.7,4.31,3.9,0.1,0.36
3,MS,38.2,6,152.7266164,-4.6867412,18.971,19.581,0.021,0.019,-0.683,-7.043,-,0.1,4.67,4.37,0.2,0.05,0.13
4,MS,36.4,10.6,152.7420465,-4.695847,19.069,19.678,0.039,0.028,-0.682,-6.945,-,0,4.67,4.39,0.5,0.1,0.24
5,MS,35.5,13,152.7344452,-4.7147598,18.347,18.947,0.022,0.026,-0.673,-7.667,-,4.2,4.64,4.04,3.3,0.1,0.36
6,MS,34.6,12,152.7246869,-4.6924857,18.846,19.45,0.016,0.018,-0.677,-7.168,-,2.1,4.66,4.26,4.2,0.06,0.23
7,MS,34.4,13.9,152.7289993,-4.6878345,19.042,19.646,0.028,0.019,-0.677,-6.972,-,0.7,4.66,4.33,5.6,0.11,0.39
8,ZAMS_L,31.8,7,152.7247133,-4.6826297,19.293,19.927,0.018,0.02,-0.707,-6.721,1.53,0,4.66,4.4,0.6,0.08,0.2
9,ZAMS_L,30.4,7.6,152.7685622,-4.7016954,19.362,19.975,0.022,0.021,-0.686,-6.652,0.51,0,4.65,4.4,0.6,0.09,0.22
10,TAMS_R,30.4,3.5,152.738782,-4.6820961,17.725,18.279,0.018,0.025,-0.627,-8.289,1.47,6.9,4.55,3.57,0.8,0.03,0.11
11,ZAMS_L,29.5,9.7,152.7231391,-4.6987162,19.412,20.021,0.02,0.023,-0.682,-6.602,0.36,0,4.65,4.4,1,0.13,0.31
12,MS,26.7,8.4,152.7236118,-4.6965713,19.472,20.073,0.021,0.016,-0.674,-6.542,0.09,0.9,4.62,4.34,6.1,0.09,0.32
13,MS,25.8,7.5,152.7541659,-4.6839293,19.428,20.024,0.022,0.016,-0.669,-6.586,-,1.7,4.62,4.31,5.4,0.08,0.3
14,MS,25.7,3.7,152.7368548,-4.67803,18.126,18.708,0.024,0.024,-0.655,-7.888,-,7.5,4.52,3.58,1.3,0.07,0.24
15,ZAMS_L,25.4,10,152.7245159,-4.6886963,19.662,20.261,0.021,0.022,-0.672,-6.352,0.1,0,4.62,4.41,1.5,0.16,0.39
16,ZAMS_L,25.1,8.7,152.7282353,-4.6816023,19.683,20.288,0.019,0.016,-0.678,-6.331,0.44,0,4.62,4.41,1.3,0.14,0.33
17,ZAMS_L,23.8,10,152.7375668,-4.6752915,19.775,20.383,0.022,0.017,-0.681,-6.239,0.57,0,4.61,4.41,2,0.18,0.45
18,MS,22.2,5.9,152.7328866,-4.6790161,19.869,20.462,0.023,0.02,-0.666,-6.145,-,0,4.6,4.39,7,0.07,0.28
19,ZAMS_L,22.1,6.5,152.7487614,-4.6698171,19.91,20.508,0.026,0.021,-0.671,-6.104,0.15,0,4.6,4.41,7.8,0.09,0.33
20,MS,22,7.3,152.7294757,-4.6812802,19.954,20.548,0.021,0.022,-0.667,-6.06,-,-0.1,4.61,4.44,8.5,0.1,0.38
21,MS,21.6,2.4,152.770254,-4.7044626,18.772,19.356,0.016,0.015,-0.657,-7.242,-,7.8,4.52,3.78,1.6,0.05,0.16
22,ZAMS_L,21.4,3.7,152.7325566,-4.7146808,19.972,20.588,0.022,0.017,-0.689,-6.042,1.03,0,4.6,4.42,4.6,0.05,0.18
23,ZAMS_L,21.3,3.6,152.7722394,-4.702848,19.977,20.598,0.025,0.023,-0.694,-6.037,1.11,0,4.6,4.42,4.6,0.05,0.18
24,TAMS_R,21.2,2.8,152.7688343,-4.7053884,18.506,19.044,0.025,0.02,-0.611,-7.508,1.03,8.8,4.48,3.55,2.2,0.04,0.16
25,MS,21,2.4,152.7430348,-4.6768346,18.64,19.21,0.026,0.014,-0.643,-7.374,-,8.6,4.49,3.63,1.7,0.05,0.19
26,MS,20.9,6.4,152.7242262,-4.698985,19.247,19.839,0.032,0.028,-0.665,-6.767,-,6.3,4.56,4.04,5,0.09,0.32
27,ZAMS_L,20.9,2.8,152.7227256,-4.6881828,20.016,20.655,0.025,0.02,-0.712,-5.998,1.83,0,4.59,4.42,3.7,0.04,0.14
28,TAMS_R,20.7,2.3,152.7246998,-4.6861546,18.571,19.132,0.021,0.016,-0.634,-7.443,0.04,9.1,4.48,3.55,1.8,0.04,0.14
29,MS,20.6,3.8,152.7267779,-4.6872964,19.008,19.595,0.021,0.019,-0.66,-7.006,-,7.6,4.53,3.88,2.9,0.07,0.24
30,ZAMS_L,20.3,4,152.7251732,-4.6868529,20.063,20.665,0.016,0.018,-0.675,-5.951,0.5,0,4.59,4.42,5.8,0.06,0.22
31,MS,20,3.8,152.7436029,-4.681217,19.092,19.678,0.021,0.023,-0.659,-6.922,-,7.8,4.53,3.9,3.6,0.07,0.26
32,TAMS_R,19.1,1.8,152.7727758,-4.700828,18.724,19.247,0.017,0.021,-0.596,-7.29,1.47,9.9,4.46,3.54,1.7,0.03,0.13
33,MS,18.9,4.7,152.7272036,-4.6872889,20.139,20.734,0.019,0.02,-0.668,-5.875,0.05,0.3,4.57,4.39,8.6,0.07,0.3
34,ZAMS_L,18.6,3,152.7291518,-4.6884885,20.232,20.829,0.018,0.013,-0.67,-5.782,0.24,0.1,4.58,4.43,5.5,0.05,0.19
35,MS,18.4,4.7,152.7268748,-4.6799604,19.421,20.008,0.022,0.019,-0.66,-6.593,-,7.8,4.53,4,5.4,0.09,0.3
36,ZAMS_L,18.3,2.2,152.7296023,-4.6881726,20.264,20.87,0.017,0.014,-0.679,-5.75,0.79,0.1,4.57,4.43,4.1,0.03,0.13
37,ZAMS_L,18.1,3.1,152.7378026,-4.6753693,20.287,20.889,0.018,0.015,-0.675,-5.727,0.53,0.1,4.57,4.43,6.1,0.05,0.2
38,ZAMS_L,18,3.1,152.7241693,-4.6995356,20.298,20.906,0.024,0.022,-0.681,-5.716,0.65,0.1,4.57,4.43,6.4,0.05,0.21
39,MS,17.9,7.4,152.7257461,-4.6877296,19.699,20.289,0.023,0.022,-0.663,-6.315,-,6.6,4.54,4.13,9.6,0.12,0.44
40,ZAMS_L,17.9,2.6,152.739362,-4.7013478,20.314,20.923,0.024,0.024,-0.682,-5.7,0.69,0.1,4.57,4.43,5.5,0.04,0.18
41,MS,17.7,3.6,152.7394993,-4.6765679,19.503,20.088,0.022,0.024,-0.658,-6.511,-,8.2,4.53,4,4.8,0.07,0.27
42,MS,17.6,3.1,152.7301797,-4.6881895,20.218,20.81,0.022,0.017,-0.665,-5.796,-,1.6,4.56,4.36,6.4,0.05,0.21
43,MS,17.4,2.8,152.7408959,-4.6752623,20.298,20.89,0.018,0.016,-0.665,-5.716,-,0.5,4.56,4.38,6.4,0.05,0.19
44,MS,17.3,5.9,152.7246017,-4.6864364,19.792,20.381,0.017,0.021,-0.662,-6.222,-,6.7,4.54,4.14,8.7,0.1,0.38
45,ZAMS_L,17.1,1.1,152.7502954,-4.6956246,20.403,21.059,0.033,0.021,-0.729,-5.611,1.93,0.1,4.56,4.43,2.5,0.02,0.07
46,ZAMS_L,16.7,5.9,152.7423789,-4.6851065,20.45,21.049,0.022,0.015,-0.672,-5.564,0.32,0.1,4.56,4.43,6.5,0.19,0.56
47,ZAMS_L,16.5,2.7,152.7228232,-4.6866387,20.485,21.089,0.031,0.027,-0.677,-5.529,0.39,0.1,4.56,4.43,7.1,0.05,0.21
48,MS,16.3,5.2,152.7275946,-4.6852879,20.135,20.724,0.021,0.017,-0.662,-5.879,-,5.1,4.54,4.25,9.8,0.09,0.34
49,MS,16.3,5.6,152.773721,-4.7029891,19.842,20.426,0.032,0.04,-0.657,-6.172,-,8,4.52,4.09,9.6,0.12,0.46
50,MS,16,1.9,152.7714698,-4.7044767,19.517,20.084,0.025,0.029,-0.64,-6.497,-,10.6,4.48,3.85,2.9,0.06,0.21
51,MS,16,1.8,152.7681325,-4.70576,19.661,20.236,0.014,0.022,-0.648,-6.353,-,9.8,4.5,3.95,3.1,0.05,0.19
52,MS,16,5.8,152.7228914,-4.6997977,20.314,20.903,0.02,0.02,-0.662,-5.7,-,3.6,4.54,4.31,12.1,0.09,0.36
53,ZAMS_L,15.9,4.7,152.7499981,-4.6645922,20.558,21.156,0.038,0.022,-0.671,-5.456,0.18,0.1,4.55,4.44,5.9,0.18,0.55
54,TAMS_R,15.8,1.8,152.7684158,-4.70581,19.186,19.671,0.03,0.03,-0.558,-6.828,1.61,12.3,4.43,3.57,3.1,0.04,0.15
55,ZAMS_L,15.7,2.9,152.7331372,-4.6861164,20.585,21.178,0.019,0.025,-0.666,-5.429,0.09,0.1,4.55,4.44,3.9,0.12,0.37
56,MS,15.7,4.1,152.7406419,-4.7159007,20.066,20.651,0.021,0.026,-0.658,-5.948,-,7.1,4.53,4.17,8.6,0.08,0.33
57,MS,15.6,1.2,152.7301871,-4.6880928,19.239,19.771,0.019,0.019,-0.605,-6.775,-,12.6,4.43,3.58,2,0.02,0.1
58,ZAMS_L,15.5,2.7,152.7399919,-4.6774771,20.616,21.208,0.022,0.015,-0.665,-5.398,0.07,0.1,4.55,4.44,3.4,0.11,0.32
59,ZAMS_L,15.3,2.8,152.7245867,-4.6860509,20.651,21.266,0.017,0.028,-0.688,-5.363,0.9,0.1,4.54,4.44,4,0.12,0.37
60,ZAMS_L,15.3,2.1,152.7277293,-4.6818358,20.656,21.255,0.02,0.013,-0.672,-5.358,0.46,0.1,4.54,4.44,2.8,0.08,0.26
61,MS,15,4.3,152.7741579,-4.7012238,20.441,21.027,0.021,0.019,-0.659,-5.573,-,4.2,4.53,4.31,12.5,0.07,0.31
62,MS,15,2.5,152.747553,-4.710203,20.615,21.202,0.032,0.025,-0.66,-5.399,-,1.4,4.53,4.39,8.8,0.06,0.24
63,ZAMS_L,14.9,3.4,152.7167048,-4.6858602,20.715,21.343,0.044,0.018,-0.701,-5.299,0.89,0.1,4.54,4.44,5,0.16,0.52
64,MS,14.8,0.9,152.7445128,-4.6678383,19.682,20.24,0.016,0.02,-0.631,-6.332,-,11.8,4.47,3.83,1.8,0.03,0.12
65,MS,14.8,2.9,152.7672028,-4.7051815,20.355,20.939,0.016,0.018,-0.657,-5.659,-,5.9,4.52,4.25,8.8,0.05,0.23
66,ZAMS_L,14.8,2.6,152.7390166,-4.6747359,20.728,21.373,0.033,0.014,-0.718,-5.286,1.71,0.1,4.54,4.44,3.8,0.12,0.39
67,MS,14.8,1.8,152.7437679,-4.6774026,19.751,20.313,0.03,0.019,-0.635,-6.263,-,11.6,4.48,3.88,3.9,0.05,0.19
68,MS,14.7,1.3,152.7425487,-4.6765523,19.391,19.919,0.018,0.015,-0.601,-6.623,-,13.4,4.43,3.6,2.6,0.02,0.09
69,MS,14.7,2.8,152.7429765,-4.6777518,20.207,20.787,0.023,0.02,-0.653,-5.807,-,8.1,4.51,4.16,7.7,0.06,0.24
70,TAMS_R,14.6,2,152.7292657,-4.6991946,19.454,19.977,0.02,0.022,-0.596,-6.56,0.39,13.3,4.43,3.63,4.4,0.03,0.14
71,MS,14.5,1.2,152.7343637,-4.6742939,19.646,20.192,0.028,0.023,-0.619,-6.368,-,12.8,4.45,3.76,2.4,0.04,0.14
72,MS,14.4,4.5,152.7701722,-4.7044576,20.673,21.258,0.017,0.021,-0.658,-5.341,-,2.1,4.53,4.38,13.6,0.07,0.32
73,MS,14.3,4.9,152.7205081,-4.6940509,20.778,21.363,0.023,0.02,-0.658,-5.236,-,0.5,4.53,4.41,13.9,0.07,0.34
74,MS,14.3,1.1,152.7299629,-4.6765314,19.788,20.343,0.023,0.021,-0.628,-6.226,-,12.4,4.46,3.85,2.4,0.04,0.13
75,MS,14.3,1.1,152.7275364,-4.6991592,19.553,20.086,0.02,0.018,-0.606,-6.461,-,13.7,4.43,3.67,2.5,0.03,0.1
76,ZAMS_L,14.2,2.3,152.7239644,-4.6988576,20.827,21.416,0.035,0.022,-0.662,-5.187,0.07,0.1,4.53,4.45,4,0.12,0.38
77,ZAMS_L,14.2,1.7,152.7518263,-4.7137485,20.836,21.454,0.032,0.033,-0.691,-5.178,0.95,0.1,4.53,4.45,3.8,0.1,0.34
78,MS,14.2,0.7,152.7294363,-4.6961575,19.797,20.35,0.015,0.018,-0.626,-6.217,-,12.7,4.46,3.84,1.8,0.03,0.1
79,MS,14.1,3.6,152.7402952,-4.6763467,20.62,21.203,0.022,0.022,-0.656,-5.394,-,4.1,4.52,4.33,12.5,0.06,0.29
80,MS,14.1,1.8,152.7285655,-4.6868139,20.015,20.581,0.028,0.016,-0.639,-5.999,-,11.4,4.48,3.99,4.6,0.05,0.2
81,MS,14,2.9,152.770848,-4.7041261,20.467,21.047,0.023,0.015,-0.653,-5.547,-,6.9,4.51,4.24,9.3,0.06,0.25
82,MS,14,0.8,152.7684834,-4.703716,19.768,20.314,0.02,0.019,-0.619,-6.246,-,13.2,4.45,3.79,1.9,0.03,0.1
83,ZAMS_L,13.9,1.2,152.7260304,-4.6863509,20.883,21.506,0.022,0.02,-0.696,-5.131,1.7,0.1,4.53,4.45,2.5,0.07,0.22
84,MS,13.9,2.2,152.7393944,-4.675344,20.154,20.724,0.028,0.018,-0.643,-5.86,-,10.7,4.49,4.06,5.6,0.06,0.21
85,MS,13.8,2.7,152.7247261,-4.6864129,20.492,21.071,0.022,0.015,-0.652,-5.522,-,7.1,4.51,4.24,8.6,0.06,0.23
86,MS,13.8,2,152.7299852,-4.6836085,20.043,20.606,0.032,0.016,-0.636,-5.971,-,11.9,4.48,3.97,5,0.06,0.22
87,MS,13.7,0.7,152.7277043,-4.6847854,19.726,20.258,0.02,0.022,-0.605,-6.288,-,14.3,4.43,3.71,1.7,0.03,0.1
88,MS,13.7,2.8,152.7258794,-4.6862979,20.579,21.158,0.023,0.021,-0.652,-5.435,-,6.5,4.51,4.27,9.7,0.06,0.25
89,MS,13.6,0.6,152.7395633,-4.6763742,19.818,20.357,0.016,0.016,-0.612,-6.196,-,14,4.44,3.77,1.4,0.02,0.08
90,MS,13.5,1.4,152.7236696,-4.6891996,20.276,20.845,0.02,0.017,-0.642,-5.738,-,10.7,4.49,4.08,4.1,0.04,0.15
91,MS,13.5,2.1,152.7519276,-4.7115537,20.254,20.822,0.03,0.024,-0.641,-5.76,-,11,4.49,4.07,6.2,0.06,0.21
92,ZAMS_L,13.5,1.2,152.7344549,-4.6837632,20.962,21.578,0.029,0.02,-0.689,-5.052,1.11,0.1,4.52,4.45,2.9,0.08,0.27
93,ZAMS_L,13.3,1.6,152.7583805,-4.6964503,21.002,21.632,0.048,0.028,-0.703,-5.012,0.98,0.1,4.52,4.45,4.3,0.13,0.41
94,TAMS_R,13.3,1,152.7265178,-4.6889092,19.657,20.162,0.02,0.019,-0.578,-6.357,0.44,15.6,4.41,3.61,2.7,0.02,0.1
95,MS,13.3,4.5,152.7486872,-4.6732668,20.949,21.529,0.021,0.029,-0.653,-5.065,-,1.3,4.51,4.41,15.6,0.08,0.37
96,MS,13.2,1.2,152.7561823,-4.7085888,20.067,20.62,0.026,0.028,-0.626,-5.947,-,13.3,4.46,3.92,3.5,0.04,0.17
97,MS,13.2,0.9,152.7241716,-4.6882851,19.809,20.337,0.016,0.029,-0.601,-6.205,-,14.9,4.43,3.72,2.3,0.04,0.13
98,TAMS_R,13.2,0.9,152.7436219,-4.6780186,19.67,20.168,0.018,0.014,-0.571,-6.344,0.85,15.7,4.41,3.61,2.4,0.02,0.09
99,ZAMS_L,13.2,0.8,152.7230203,-4.6868715,21.016,21.615,0.026,0.026,-0.672,-4.998,0.63,0.1,4.52,4.45,2.4,0.07,0.23
100,MS,13.2,2.4,152.7233208,-4.6948618,20.518,21.091,0.027,0.026,-0.646,-5.496,-,9,4.5,4.19,8.2,0.06,0.23
101,ZAMS_L,13.2,0.6,152.7309929,-4.6860052,21.019,21.62,0.017,0.019,-0.674,-4.995,0.97,0.1,4.52,4.45,1.8,0.05,0.17
102,ZAMS_L,13.2,0.9,152.7279534,-4.6863398,21.02,21.611,0.028,0.017,-0.664,-4.994,0.3,0.1,4.52,4.45,2.5,0.07,0.24
103,MS,13.1,1.9,152.7264185,-4.6891659,20.183,20.741,0.036,0.023,-0.631,-5.831,-,12.7,4.47,3.98,5.6,0.06,0.22
104,TAMS_R,13.1,1.4,152.7449824,-4.6857089,19.692,20.203,0.027,0.018,-0.584,-6.322,0.05,15.9,4.41,3.61,3.6,0.03,0.13
105,ZAMS_L,13.1,0.7,152.7341406,-4.6813811,21.044,21.633,0.022,0.024,-0.662,-4.97,0.29,0.1,4.52,4.45,2.2,0.06,0.21
106,MS,13,2.2,152.7266887,-4.6860786,20.684,21.259,0.021,0.018,-0.648,-5.33,-,7.2,4.5,4.26,7.8,0.05,0.2
107,MS,13,2.3,152.7546054,-4.6743987,20.407,20.974,0.032,0.036,-0.64,-5.607,-,10.9,4.48,4.11,8,0.07,0.26
108,ZAMS_L,13,0.5,152.7702324,-4.701308,21.059,21.65,0.02,0.018,-0.664,-4.955,0.47,0.1,4.52,4.45,1.6,0.05,0.16
109,ZAMS_L,12.9,0.7,152.7530898,-4.6737595,21.069,21.666,0.024,0.031,-0.67,-4.945,0.5,0.1,4.51,4.45,2.6,0.08,0.26
110,ZAMS_L,12.9,0.5,152.7342778,-4.6737163,21.079,21.684,0.02,0.02,-0.678,-4.935,1.19,0.1,4.51,4.45,1.7,0.05,0.17
111,MS,12.9,0.7,152.7262125,-4.6893519,20.03,20.57,0.021,0.014,-0.613,-5.984,-,14.6,4.44,3.84,2.2,0.03,0.1
112,MS,12.9,1.9,152.7410972,-4.6698397,20.716,21.29,0.02,0.018,-0.647,-5.298,-,7.4,4.5,4.26,7.4,0.04,0.18
113,MS,12.8,1,152.7240171,-4.6998586,20.161,20.711,0.024,0.021,-0.623,-5.853,-,13.8,4.46,3.93,3.1,0.04,0.13
114,MS,12.7,1,152.7313734,-4.6957593,20.354,20.914,0.019,0.016,-0.633,-5.66,-,12.4,4.47,4.04,3.5,0.03,0.12
115,MS,12.7,1.4,152.7240296,-4.6987543,20.631,21.201,0.018,0.017,-0.643,-5.383,-,9.3,4.49,4.2,5.6,0.04,0.14
116,MS,12.7,1.3,152.7236125,-4.6884484,19.937,20.461,0.042,0.036,-0.597,-6.077,-,15.7,4.42,3.73,3.8,0.05,0.18
117,MS,12.7,0.7,152.7456768,-4.7023311,20.069,20.606,0.016,0.022,-0.61,-5.945,-,15,4.44,3.83,2.2,0.03,0.11
118,MS,12.7,1,152.7374137,-4.6751369,20.529,21.095,0.015,0.016,-0.639,-5.485,-,10.9,4.48,4.14,3.8,0.03,0.12
119,MS,12.6,1.2,152.7257924,-4.6882969,20.332,20.889,0.021,0.025,-0.63,-5.682,-,13,4.47,4.02,4.1,0.04,0.15
120,MS,12.6,1.7,152.7232346,-4.6875469,20.555,21.121,0.022,0.026,-0.639,-5.459,-,10.8,4.48,4.15,6.7,0.05,0.19
121,MS,12.5,1.5,152.75373,-4.681901,20.499,21.062,0.018,0.024,-0.636,-5.515,-,11.6,4.48,4.11,5.3,0.04,0.17
122,MS,12.5,1.1,152.7643971,-4.7076958,20.485,21.047,0.015,0.019,-0.635,-5.529,-,11.9,4.48,4.1,3.9,0.03,0.13
123,ZAMS_L,12.5,0.7,152.75679,-4.6921957,21.167,21.75,0.026,0.016,-0.656,-4.847,0.16,0.1,4.51,4.46,1.9,0.06,0.2
124,ZAMS_L,12.5,1.1,152.7251797,-4.6987589,21.167,21.755,0.044,0.026,-0.661,-4.847,0.21,0.1,4.51,4.46,3.3,0.1,0.33
125,MS,12.5,0.7,152.7313228,-4.6857694,20.134,20.672,0.019,0.021,-0.611,-5.88,-,15.1,4.44,3.86,2.2,0.03,0.11
126,MS,12.5,3.1,152.7538573,-4.6911409,20.947,21.521,0.029,0.022,-0.647,-5.067,-,4.9,4.5,4.34,14.1,0.06,0.28
127,MS,12.5,0.6,152.7280299,-4.7000133,20.08,20.612,0.017,0.018,-0.605,-5.934,-,15.6,4.43,3.81,1.7,0.02,0.09
128,MS,12.5,2.1,152.7545862,-4.7082998,20.477,21.038,0.026,0.038,-0.634,-5.537,-,12.1,4.47,4.09,7.8,0.07,0.26
129,MS,12.5,0.6,152.7317697,-4.6863766,20.099,20.632,0.018,0.017,-0.606,-5.915,-,15.5,4.43,3.82,1.8,0.02,0.08
130,MS,12.5,2.5,152.7316267,-4.7148468,20.974,21.548,0.018,0.025,-0.647,-5.04,-,4.6,4.5,4.35,13,0.05,0.24
131,MS,12.4,1.5,152.7220695,-4.6861758,20.538,21.101,0.024,0.026,-0.636,-5.476,-,11.6,4.48,4.12,5.8,0.05,0.18
132,MS,12.4,1.7,152.7245858,-4.686092,20.696,21.264,0.023,0.023,-0.641,-5.318,-,9.6,4.49,4.2,7.3,0.04,0.18
133,MS,12.4,1.3,152.7289706,-4.6853608,20.535,21.097,0.021,0.014,-0.635,-5.479,-,11.8,4.48,4.11,4.7,0.04,0.14
134,ZAMS_L,12.4,0.6,152.734237,-4.6737395,21.194,21.82,0.024,0.024,-0.699,-4.82,1.99,0.1,4.51,4.46,1.8,0.06,0.19
135,MS,12.4,1.2,152.7343998,-4.713527,20.126,20.659,0.038,0.018,-0.606,-5.888,-,15.6,4.43,3.83,3.9,0.05,0.17
136,MS,12.4,0.6,152.7291229,-4.6985466,20.109,20.64,0.018,0.012,-0.604,-5.905,-,15.8,4.43,3.81,1.8,0.02,0.08
137,MS,12.4,0.7,152.7343437,-4.7015192,19.977,20.493,0.017,0.023,-0.589,-6.037,-,16.6,4.41,3.71,2,0.03,0.1
138,MS,12.3,0.7,152.7287789,-4.6846663,20.321,20.87,0.017,0.019,-0.622,-5.693,-,14.2,4.46,3.97,2.6,0.03,0.11
139,MS,12.3,2.2,152.727317,-4.6969601,20.872,21.443,0.025,0.017,-0.644,-5.142,-,7.2,4.49,4.29,10.3,0.05,0.21
140,MS,12.3,0.8,152.7297257,-4.6983669,20.216,20.755,0.024,0.018,-0.612,-5.798,-,15.3,4.44,3.88,2.7,0.03,0.12
141,ZAMS_L,12.3,1,152.7239889,-4.6992658,21.216,21.811,0.041,0.02,-0.668,-4.798,0.43,0.1,4.51,4.46,2.8,0.09,0.29
142,MS,12.3,1,152.7254602,-4.6919302,20.254,20.796,0.028,0.019,-0.615,-5.76,-,15,4.45,3.91,3.3,0.04,0.14
143,MS,12.3,0.7,152.7539274,-4.6803724,20.032,20.551,0.024,0.022,-0.592,-5.982,-,16.6,4.42,3.74,2.3,0.03,0.1
144,MS,12.3,0.8,152.7704666,-4.6984427,21.206,21.781,0.03,0.02,-0.648,-4.808,-,0.3,4.5,4.44,2.2,0.07,0.22
145,ZAMS_L,12.3,0.9,152.7236231,-4.6946263,21.221,21.867,0.036,0.028,-0.719,-4.793,1.91,0.1,4.5,4.46,2.5,0.08,0.26
146,MS,12.2,0.7,152.7515744,-4.7051241,20.208,20.744,0.022,0.018,-0.609,-5.806,-,15.6,4.44,3.87,2.4,0.03,0.1
147,MS,12.2,2.4,152.7483987,-4.6670138,20.769,21.336,0.032,0.023,-0.64,-5.245,-,9.5,4.48,4.22,9.6,0.06,0.24
148,MS,12.2,1.7,152.7384438,-4.6748696,20.792,21.359,0.021,0.022,-0.64,-5.222,-,9.3,4.48,4.23,7.4,0.04,0.18
149,MS,12.1,0.6,152.7189643,-4.6942333,20.102,20.624,0.02,0.021,-0.595,-5.912,-,16.6,4.42,3.77,2,0.03,0.1
150,MS,12.1,1.2,152.7287899,-4.6853583,20.499,21.054,0.024,0.025,-0.628,-5.515,-,13.3,4.46,4.06,4.4,0.04,0.15
151,MS,12.1,3.7,152.7380996,-4.6746146,20.887,21.455,0.046,0.044,-0.641,-5.127,-,8.2,4.49,4.27,17,0.09,0.36
152,MS,12,0.9,152.7264423,-4.6874506,20.478,21.03,0.021,0.018,-0.625,-5.536,-,13.8,4.46,4.03,3.5,0.03,0.12
153,MS,12,0.6,152.737517,-4.675365,20.322,20.862,0.018,0.019,-0.613,-5.692,-,15.4,4.44,3.92,2.4,0.03,0.1
154,MS,11.9,0.7,152.7284286,-4.6870728,20.094,20.607,0.023,0.012,-0.586,-5.92,-,17.4,4.41,3.73,2.4,0.03,0.1
155,MS,11.9,2.5,152.7284257,-4.6906528,21.247,21.818,0.029,0.025,-0.644,-4.767,-,1.7,4.49,4.41,15,0.06,0.26
156,MS,11.9,1.5,152.7436699,-4.6763522,20.589,21.143,0.034,0.02,-0.627,-5.425,-,13.4,4.46,4.08,6.6,0.05,0.19
157,ZAMS_L,11.8,0.7,152.7235903,-4.6866091,21.317,21.925,0.031,0.019,-0.681,-4.697,1.08,0.1,4.5,4.46,1.9,0.06,0.21
158,ZAMS_L,11.8,0.6,152.7692803,-4.7052675,21.32,21.903,0.023,0.033,-0.656,-4.694,0.26,0.1,4.5,4.46,2.1,0.07,0.23
159,MS,11.8,3.9,152.7549997,-4.686095,21.162,21.732,0.042,0.034,-0.643,-4.852,-,3.9,4.49,4.37,18.3,0.08,0.37
160,TAMS_R,11.8,0.8,152.7408483,-4.6758263,19.98,20.464,0.018,0.017,-0.557,-6.034,0.86,18.4,4.39,3.63,3,0.02,0.09
161,ZAMS_L,11.8,0.7,152.7314809,-4.6924795,21.325,21.907,0.032,0.027,-0.655,-4.689,0.24,0.1,4.5,4.46,2,0.07,0.21
162,MS,11.8,1.1,152.7305358,-4.6991968,20.493,21.04,0.029,0.016,-0.62,-5.521,-,14.6,4.45,4.01,4.8,0.04,0.15
163,ZAMS_L,11.8,0.5,152.7623423,-4.6974705,21.331,21.923,0.021,0.017,-0.665,-4.683,0.85,0.1,4.5,4.46,1.3,0.04,0.14
164,MS,11.8,0.5,152.7651301,-4.7021618,20.189,20.707,0.018,0.017,-0.591,-5.825,-,17.3,4.42,3.78,1.9,0.02,0.08
165,ZAMS_L,11.7,0.7,152.7686181,-4.7055254,21.342,21.964,0.031,0.017,-0.695,-4.672,1.55,0.1,4.5,4.46,1.9,0.06,0.21
166,ZAMS_L,11.7,0.7,152.7279094,-4.6887741,21.347,21.926,0.031,0.016,-0.652,-4.667,0.17,0.1,4.5,4.46,1.9,0.06,0.21
167,MS,11.7,0.4,152.7399558,-4.6742219,20.251,20.773,0.013,0.016,-0.595,-5.763,-,17.2,4.42,3.81,1.7,0.02,0.07
168,MS,11.7,0.6,152.7400762,-4.6760215,20.396,20.932,0.018,0.018,-0.609,-5.618,-,16.1,4.44,3.92,2.3,0.02,0.09
169,MS,11.7,0.8,152.7387569,-4.675611,20.104,20.61,0.027,0.024,-0.579,-5.91,-,18.2,4.4,3.7,2.9,0.03,0.12
170,MS,11.7,0.7,152.7226604,-4.6880678,20.537,21.084,0.019,0.019,-0.62,-5.477,-,14.7,4.45,4.02,3.2,0.03,0.1
171,MS,11.7,1.6,152.726941,-4.6871076,20.974,21.539,0.019,0.023,-0.638,-5.04,-,8.6,4.48,4.27,8.8,0.04,0.18
172,MS,11.7,0.8,152.7154167,-4.6891865,20.324,20.852,0.026,0.018,-0.601,-5.69,-,16.8,4.43,3.86,3,0.03,0.12
173,ZAMS_L,11.7,0.9,152.7641622,-4.7080976,21.364,21.944,0.042,0.036,-0.653,-4.65,0.16,0.1,4.5,4.46,2.6,0.09,0.28
174,ZAMS_L,11.7,0.4,152.7659704,-4.7051142,21.363,21.962,0.02,0.019,-0.672,-4.651,1.29,0.1,4.5,4.46,1.2,0.04,0.13
175,MS,11.6,0.5,152.7542764,-4.7076,20.346,20.875,0.016,0.018,-0.602,-5.668,-,16.8,4.43,3.87,2.1,0.02,0.09
176,ZAMS_L,11.6,0.6,152.7245867,-4.688789,21.381,21.961,0.025,0.036,-0.653,-4.633,0.2,0.1,4.49,4.46,2.1,0.07,0.23
177,ZAMS_L,11.6,0.4,152.723713,-4.6862501,21.384,21.977,0.02,0.022,-0.666,-4.63,0.93,0.1,4.49,4.46,1.3,0.04,0.14
178,ZAMS_L,11.6,0.5,152.7710514,-4.6995288,21.387,21.969,0.025,0.022,-0.655,-4.627,0.38,0.1,4.49,4.46,1.4,0.05,0.16
179,MS,11.5,1.1,152.7406646,-4.6756793,20.775,21.331,0.021,0.017,-0.629,-5.239,-,12.5,4.47,4.15,4.9,0.03,0.12
180,MS,11.5,0.7,152.7311127,-4.6952145,20.471,21.008,0.022,0.015,-0.61,-5.543,-,16.1,4.44,3.95,3.1,0.03,0.11
181,MS,11.5,1,152.7209668,-4.6974558,20.408,20.939,0.031,0.028,-0.604,-5.606,-,16.7,4.43,3.9,3.9,0.04,0.14
182,MS,11.5,1.4,152.7410128,-4.6757839,20.94,21.501,0.023,0.02,-0.634,-5.074,-,10.3,4.47,4.23,6.8,0.04,0.15
183,MS,11.4,1.6,152.7530663,-4.6916003,20.112,20.609,0.026,0.041,-0.57,-5.902,-,19.2,4.39,3.66,6.9,0.05,0.21
184,ZAMS_L,11.4,1,152.7747126,-4.7023801,21.417,22.047,0.05,0.045,-0.703,-4.597,1.17,0.1,4.49,4.47,2.8,0.1,0.31
185,TAMS_R,11.4,1,152.7411687,-4.7061397,20.083,20.532,0.023,0.024,-0.522,-5.931,1.91,19.5,4.39,3.64,4.1,0.03,0.12
186,MS,11.4,1.7,152.7402065,-4.6743352,20.989,21.55,0.027,0.016,-0.634,-5.025,-,9.9,4.47,4.24,9,0.04,0.18
187,MS,11.4,1.3,152.7671517,-4.7004153,20.804,21.358,0.027,0.027,-0.627,-5.21,-,12.9,4.46,4.14,6.6,0.04,0.16
188,MS,11.4,0.7,152.7604146,-4.7044614,20.582,21.123,0.02,0.017,-0.614,-5.432,-,15.7,4.44,4,3.2,0.03,0.1
189,MS,11.4,1.1,152.740332,-4.6776117,20.837,21.392,0.023,0.018,-0.628,-5.177,-,12.5,4.46,4.16,5.4,0.03,0.13
190,MS,11.4,0.6,152.7683377,-4.7056037,20.409,20.934,0.018,0.021,-0.598,-5.605,-,17.5,4.42,3.87,2.4,0.03,0.1
191,TAMS_R,11.3,0.8,152.733428,-4.6854736,20.1,20.564,0.014,0.019,-0.537,-5.914,1.59,19.6,4.39,3.64,3.2,0.02,0.1
192,ZAMS_L,11.3,0.5,152.7240434,-4.6885467,21.439,22.011,0.019,0.028,-0.645,-4.575,0.04,0.1,4.49,4.47,1.6,0.06,0.18
193,ZAMS_L,11.3,0.5,152.7246878,-4.6864002,21.439,22.014,0.025,0.016,-0.648,-4.575,0.17,0.1,4.49,4.47,1.4,0.05,0.16
194,MS,11.3,0.7,152.7498418,-4.6895022,20.295,20.807,0.023,0.016,-0.585,-5.719,-,18.4,4.41,3.78,2.5,0.03,0.1
195,ZAMS_L,11.3,0.3,152.7495238,-4.7038371,21.447,22.042,0.016,0.016,-0.668,-4.567,1.52,0.1,4.49,4.47,0.9,0.03,0.1
196,MS,11.2,0.5,152.7660508,-4.7028588,20.618,21.156,0.015,0.013,-0.611,-5.396,-,16.2,4.44,4,2.4,0.02,0.07
197,MS,11.2,1.1,152.764768,-4.7011011,20.908,21.462,0.022,0.018,-0.627,-5.106,-,12.5,4.46,4.17,5.5,0.03,0.13
198,ZAMS_L,11.2,0.7,152.7692378,-4.7056714,21.483,22.059,0.038,0.016,-0.649,-4.531,0.17,0.1,4.49,4.47,1.9,0.07,0.22
199,MS,11.1,1.1,152.7304224,-4.6984585,20.501,21.026,0.038,0.019,-0.598,-5.513,-,17.7,4.42,3.9,4.7,0.05,0.17
200,TAMS_R,11.1,1,152.7532472,-4.6712067,20.158,20.606,0.023,0.025,-0.521,-5.856,1.74,20.2,4.38,3.65,4.5,0.03,0.13
201,MS,11.1,0.6,152.7666127,-4.7019302,20.356,20.865,0.02,0.017,-0.582,-5.658,-,19,4.4,3.78,2.3,0.02,0.09
202,TAMS_R,11.1,1,152.7438011,-4.6719172,20.165,20.624,0.023,0.024,-0.532,-5.849,1.34,20.3,4.38,3.65,4.4,0.03,0.12
203,MS,11.1,0.7,152.7254391,-4.6892169,20.583,21.114,0.023,0.014,-0.604,-5.431,-,17.1,4.43,3.95,3.3,0.03,0.11
204,MS,11,0.5,152.7455471,-4.6670203,21.502,22.068,0.027,0.019,-0.639,-4.512,-,0.3,4.48,4.45,1.4,0.05,0.16
205,MS,11,0.7,152.7696648,-4.69917,20.345,20.85,0.024,0.018,-0.578,-5.669,-,19.4,4.4,3.76,2.7,0.03,0.1
206,MS,11,2.1,152.7707952,-4.704739,21.461,22.025,0.027,0.033,-0.637,-4.553,-,1.6,4.48,4.42,14,0.06,0.25
207,MS,11,1.1,152.7459559,-4.6798832,20.67,21.206,0.032,0.017,-0.609,-5.344,-,16.5,4.44,4,5.2,0.04,0.16
208,MS,11,1,152.7295062,-4.6863934,20.776,21.318,0.027,0.017,-0.615,-5.238,-,15.5,4.45,4.07,5.2,0.04,0.14
209,TAMS_R,11,1,152.7598855,-4.682919,20.194,20.675,0.023,0.025,-0.554,-5.82,0.35,20.6,4.38,3.65,4.5,0.03,0.13
210,MS,11,1.6,152.7219711,-4.6942593,21.077,21.633,0.029,0.017,-0.629,-4.937,-,10.8,4.46,4.24,8.8,0.04,0.18
211,MS,11,0.7,152.7308509,-4.7098645,20.364,20.869,0.018,0.027,-0.578,-5.65,-,19.5,4.4,3.77,3,0.03,0.12
212,MS,11,0.4,152.72927,-4.6875313,21.533,22.1,0.021,0.021,-0.64,-4.481,-,0.2,4.48,4.47,1.1,0.04,0.13
213,ZAMS_L,10.9,0.5,152.7230758,-4.6899433,21.54,22.112,0.027,0.027,-0.645,-4.474,0.17,0.1,4.48,4.47,1.3,0.05,0.15
214,ZAMS_L,10.9,0.3,152.7738684,-4.7023553,21.546,22.139,0.017,0.024,-0.666,-4.468,1.07,0.1,4.48,4.47,1.2,0.04,0.14
215,MS,10.9,0.6,152.7688806,-4.7050942,20.69,21.224,0.017,0.022,-0.607,-5.324,-,16.9,4.44,4,3.6,0.03,0.11
216,MS,10.9,0.7,152.7747168,-4.7019567,20.577,21.101,0.025,0.019,-0.597,-5.437,-,18.1,4.42,3.92,3.5,0.03,0.11
217,ZAMS_L,10.9,0.6,152.7379172,-4.6768319,21.549,22.127,0.038,0.016,-0.651,-4.465,0.29,0.1,4.48,4.47,1.8,0.07,0.21
218,ZAMS_L,10.9,0.6,152.7300064,-4.6878833,21.551,22.128,0.034,0.025,-0.65,-4.463,0.29,0.1,4.48,4.47,1.6,0.06,0.18
219,MS,10.9,1.9,152.7380848,-4.6765963,21.135,21.691,0.037,0.02,-0.629,-4.879,-,10.3,4.46,4.26,12.1,0.06,0.23
220,ZAMS_L,10.9,0.7,152.7737366,-4.7030582,21.56,22.135,0.04,0.035,-0.648,-4.454,0.21,0.1,4.48,4.47,1.9,0.07,0.22
221,TAMS_R,10.9,1,152.7418663,-4.6804666,20.231,20.664,0.03,0.016,-0.506,-5.783,1.84,21,4.38,3.65,5.3,0.04,0.14
222,MS,10.9,0.5,152.7408534,-4.7069695,20.446,20.955,0.021,0.018,-0.582,-5.568,-,19.5,4.4,3.81,2.7,0.03,0.09
223,MS,10.8,0.5,152.7227413,-4.681354,21.568,22.134,0.03,0.022,-0.639,-4.446,-,0.1,4.48,4.47,1.5,0.06,0.17
224,MS,10.8,0.7,152.7706678,-4.6996586,20.708,21.24,0.023,0.021,-0.605,-5.306,-,17.2,4.43,3.99,3.8,0.03,0.11
225,MS,10.8,0.9,152.7205744,-4.689819,20.986,21.535,0.021,0.016,-0.622,-5.028,-,13.4,4.45,4.17,5.1,0.03,0.12
226,MS,10.8,0.5,152.7555773,-4.6745795,20.41,20.912,0.021,0.022,-0.575,-5.604,-,20.1,4.4,3.77,2.7,0.03,0.1
227,MS,10.8,1.2,152.7520109,-4.6682839,20.76,21.294,0.04,0.031,-0.607,-5.254,-,16.9,4.44,4.02,7.1,0.05,0.19
228,MS,10.7,0.9,152.7708514,-4.7044874,20.719,21.249,0.029,0.022,-0.603,-5.295,-,17.6,4.43,3.99,5,0.04,0.14
229,MS,10.7,1.2,152.7547608,-4.6971495,21.08,21.631,0.026,0.024,-0.624,-4.934,-,12.3,4.46,4.21,7.7,0.04,0.15
230,MS,10.7,0.7,152.7276739,-4.6883876,20.862,21.401,0.02,0.018,-0.612,-5.152,-,16,4.44,4.08,4.1,0.03,0.1
231,MS,10.7,1.4,152.7691706,-4.705387,20.953,21.497,0.038,0.036,-0.617,-5.061,-,14.8,4.45,4.13,8.5,0.05,0.2
232,MS,10.7,1.5,152.7557997,-4.6963941,21.57,22.131,0.03,0.024,-0.634,-4.444,-,1.1,4.47,4.44,10.7,0.05,0.2
233,MS,10.7,1.2,152.7290134,-4.6861724,21.178,21.731,0.024,0.017,-0.626,-4.836,-,11,4.46,4.25,8.3,0.04,0.14
234,ZAMS_L,10.7,0.5,152.7691559,-4.7054517,21.614,22.187,0.026,0.035,-0.646,-4.4,0.23,0.1,4.48,4.47,1.7,0.06,0.2
235,MS,10.7,0.5,152.7714929,-4.6968291,21.606,22.169,0.03,0.018,-0.636,-4.408,-,0.2,4.48,4.46,1.4,0.05,0.16
236,MS,10.7,3.4,152.7535715,-4.6875776,21.53,22.09,0.046,0.034,-0.633,-4.484,-,2.4,4.47,4.42,21.5,0.08,0.34
237,MS,10.7,1,152.7571642,-4.6906743,20.952,21.495,0.027,0.028,-0.616,-5.062,-,15,4.45,4.12,6.3,0.04,0.15
238,MS,10.7,0.7,152.7528663,-4.6758246,20.72,21.247,0.023,0.023,-0.6,-5.294,-,18,4.43,3.97,3.8,0.03,0.11
239,MS,10.6,0.7,152.7212776,-4.6928851,20.788,21.32,0.022,0.015,-0.605,-5.226,-,17.3,4.43,4.02,3.9,0.03,0.1
240,MS,10.6,0.7,152.7372188,-4.6836991,20.351,20.841,0.024,0.017,-0.563,-5.663,-,21.2,4.38,3.69,3.4,0.03,0.11
241,MS,10.6,0.9,152.7282247,-4.6932924,21.152,21.703,0.018,0.02,-0.624,-4.862,-,11.8,4.46,4.23,6.3,0.03,0.12
242,MS,10.6,0.5,152.7414321,-4.7069477,20.546,21.055,0.02,0.019,-0.582,-5.468,-,19.9,4.4,3.84,2.6,0.02,0.09
243,TAMS_R,10.6,0.8,152.7319568,-4.6821321,20.306,20.754,0.021,0.021,-0.521,-5.708,1.77,21.8,4.38,3.66,4.2,0.03,0.11
244,MS,10.6,1,152.7685553,-4.7042708,20.981,21.524,0.027,0.024,-0.616,-5.033,-,14.9,4.45,4.13,5.9,0.04,0.14
245,ZAMS_L,10.6,0.5,152.7295571,-4.7030975,21.633,22.203,0.029,0.025,-0.643,-4.381,0.2,0.1,4.48,4.47,1.2,0.05,0.15
246,MS,10.6,1.2,152.7244295,-4.6991226,21.197,21.749,0.023,0.024,-0.625,-4.817,-,11.1,4.46,4.25,8.2,0.03,0.15
247,MS,10.6,0.9,152.74819,-4.6717379,20.957,21.498,0.023,0.016,-0.614,-5.057,-,15.4,4.44,4.11,5.1,0.03,0.12
248,MS,10.6,1,152.7430804,-4.6787616,21.108,21.656,0.016,0.025,-0.621,-4.906,-,13.1,4.45,4.2,6.7,0.03,0.14
249,MS,10.6,1.6,152.7269024,-4.6854166,21.487,22.045,0.019,0.025,-0.631,-4.527,-,4.5,4.47,4.39,13,0.04,0.18
250,MS,10.6,1.3,152.7318754,-4.7153222,21.045,21.59,0.033,0.031,-0.618,-4.969,-,14.2,4.45,4.16,8.3,0.04,0.17
251,MS,10.5,1,152.7412359,-4.670107,20.882,21.417,0.021,0.032,-0.608,-5.132,-,16.8,4.44,4.06,6.2,0.04,0.17
252,MS,10.5,0.6,152.7523896,-4.6784212,20.582,21.091,0.023,0.015,-0.582,-5.432,-,20.1,4.4,3.85,3.1,0.03,0.1
253,MS,10.5,1.8,152.7249849,-4.6885646,21.53,22.088,0.027,0.019,-0.631,-4.484,-,3.6,4.47,4.4,13.5,0.04,0.18
254,MS,10.5,0.9,152.7409525,-4.6704969,20.829,21.36,0.03,0.02,-0.604,-5.185,-,17.5,4.43,4.02,5.2,0.04,0.14
255,MS,10.5,1.6,152.7580197,-4.7013415,21.408,21.964,0.019,0.027,-0.629,-4.606,-,6.9,4.46,4.35,11.6,0.04,0.18
256,MS,10.5,1.6,152.754003,-4.6819821,21.277,21.83,0.03,0.015,-0.626,-4.737,-,9.9,4.46,4.28,10.6,0.04,0.18
257,MS,10.5,1.7,152.7566427,-4.6756555,21.361,21.916,0.03,0.028,-0.628,-4.653,-,8.1,4.46,4.32,12.7,0.05,0.19
258,ZAMS_L,10.5,0.4,152.733961,-4.6763657,21.652,22.266,0.024,0.027,-0.687,-4.362,1.88,0.1,4.48,4.47,1.2,0.04,0.14
259,ZAMS_L,10.5,0.5,152.7222971,-4.6958158,21.653,22.226,0.034,0.021,-0.646,-4.361,0.29,0.1,4.48,4.47,1.5,0.06,0.17
260,MS,10.5,1.8,152.7412638,-4.6749785,21.369,21.924,0.029,0.032,-0.628,-4.645,-,8,4.46,4.33,13.7,0.05,0.22
261,MS,10.5,2,152.7598602,-4.6825167,21.64,22.2,0.038,0.035,-0.633,-4.374,-,0.4,4.47,4.45,13.7,0.06,0.25
262,MS,10.5,1.5,152.7528055,-4.693291,21.612,22.171,0.028,0.026,-0.632,-4.402,-,1.2,4.47,4.44,10.1,0.05,0.18
263,ZAMS_L,10.5,0.5,152.744575,-4.6756526,21.661,22.234,0.03,0.021,-0.646,-4.353,0.33,0.1,4.48,4.47,1.3,0.05,0.15
264,TAMS_R,10.5,0.7,152.7697121,-4.7026925,20.339,20.79,0.02,0.015,-0.524,-5.675,1.62,22.2,4.37,3.66,4,0.02,0.1
265,MS,10.5,0.8,152.7377243,-4.6765574,20.977,21.516,0.02,0.024,-0.612,-5.037,-,15.8,4.44,4.11,5.2,0.03,0.13
266,MS,10.5,1.1,152.7381154,-4.6774285,21.143,21.69,0.025,0.025,-0.62,-4.871,-,13.1,4.45,4.21,7.6,0.03,0.14
267,MS,10.5,1.4,152.7269896,-4.6887416,21.414,21.969,0.024,0.023,-0.628,-4.6,-,7.3,4.46,4.34,10.5,0.04,0.15
268,MS,10.4,0.5,152.7471781,-4.6752228,20.642,21.153,0.017,0.018,-0.584,-5.372,-,20.1,4.41,3.87,2.4,0.02,0.08
269,MS,10.4,1.6,152.7586501,-4.684388,21.247,21.797,0.032,0.035,-0.623,-4.767,-,11.3,4.46,4.26,12.4,0.05,0.21
270,ZAMS_L,10.4,0.6,152.7525543,-4.6819877,21.678,22.29,0.039,0.024,-0.685,-4.336,1.27,0.1,4.47,4.48,1.7,0.06,0.2
271,MS,10.4,0.7,152.7414588,-4.679354,21.03,21.57,0.016,0.021,-0.613,-4.984,-,15.5,4.44,4.13,4.8,0.03,0.11
272,ZAMS_L,10.4,0.4,152.7618255,-4.7006865,21.686,22.257,0.026,0.031,-0.644,-4.328,0.29,0.1,4.47,4.48,1.4,0.05,0.16
273,ZAMS_L,10.4,0.7,152.7337024,-4.6732995,21.687,22.327,0.044,0.029,-0.713,-4.327,1.77,0.1,4.47,4.48,1.9,0.07,0.22
274,MS,10.4,1.9,152.7210455,-4.6903572,21.475,22.03,0.031,0.027,-0.628,-4.539,-,6.2,4.46,4.36,15,0.05,0.2
275,MS,10.4,0.6,152.7408017,-4.677318,20.671,21.182,0.021,0.017,-0.584,-5.343,-,20.2,4.41,3.88,3,0.03,0.09
276,ZAMS_L,10.4,0.7,152.7414169,-4.6941432,21.698,22.321,0.045,0.038,-0.696,-4.316,1.37,0.1,4.47,4.48,1.9,0.07,0.23
277,TAMS_R,10.3,0.9,152.7443942,-4.7121531,20.376,20.843,0.025,0.023,-0.54,-5.638,0.59,22.7,4.37,3.66,4.9,0.03,0.12
278,ZAMS_L,10.3,0.4,152.7680315,-4.7020366,21.705,22.284,0.028,0.02,-0.652,-4.309,0.63,0.1,4.47,4.48,1.1,0.04,0.13
279,MS,10.3,0.7,152.7677296,-4.7052832,20.959,21.492,0.014,0.022,-0.606,-5.055,-,17.1,4.43,4.07,4.3,0.03,0.11
280,MS,10.3,0.5,152.74003,-4.6758279,21.71,22.271,0.031,0.019,-0.634,-4.304,-,0.1,4.47,4.48,1.3,0.05,0.16
281,MS,10.3,0.8,152.7241373,-4.6878867,20.449,20.934,0.021,0.032,-0.558,-5.565,-,22.4,4.38,3.7,4.4,0.04,0.15
282,ZAMS_L,10.3,0.4,152.7575293,-4.7085751,21.716,22.286,0.028,0.021,-0.643,-4.298,0.33,0.1,4.47,4.48,1.1,0.04,0.13
283,MS,10.3,1.8,152.7197928,-4.6974101,21.441,21.993,0.033,0.027,-0.625,-4.573,-,8.2,4.46,4.33,14,0.05,0.2
284,MS,10.3,0.7,152.7239003,-4.6993925,20.75,21.264,0.024,0.023,-0.587,-5.264,-,20.1,4.41,3.92,3.5,0.03,0.11
285,MS,10.3,0.9,152.7386282,-4.6755979,21.13,21.671,0.024,0.017,-0.614,-4.884,-,14.8,4.44,4.17,6.1,0.03,0.12
286,MS,10.2,0.5,152.7234401,-4.6870222,20.548,21.041,0.02,0.018,-0.566,-5.466,-,22,4.39,3.76,2.6,0.02,0.09
287,MS,10.2,1.5,152.7520679,-4.6932835,21.298,21.845,0.031,0.026,-0.62,-4.716,-,11.9,4.45,4.25,10.4,0.04,0.17
288,MS,10.2,1.7,152.7241816,-4.6965382,21.48,22.032,0.03,0.022,-0.625,-4.534,-,7.5,4.46,4.34,12.4,0.04,0.18
289,MS,10.2,2.1,152.7494778,-4.672584,21.584,22.138,0.033,0.026,-0.627,-4.43,-,4.6,4.46,4.39,16.5,0.05,0.21
290,ZAMS_L,10.2,0.6,152.7461925,-4.7058518,21.737,22.302,0.043,0.037,-0.638,-4.277,0.12,0.1,4.47,4.48,1.7,0.07,0.21
291,MS,10.2,2.3,152.7514201,-4.6784868,21.508,22.06,0.041,0.024,-0.625,-4.506,-,7.1,4.46,4.35,17.5,0.06,0.25
292,ZAMS_L,10.2,0.5,152.7270935,-4.6878437,21.746,22.364,0.031,0.031,-0.691,-4.268,1.88,0.1,4.47,4.48,1.3,0.05,0.16
293,MS,10.1,0.6,152.7441677,-4.7039749,20.81,21.325,0.02,0.019,-0.588,-5.204,-,20.1,4.41,3.94,3,0.02,0.09
294,MS,10.1,0.9,152.737112,-4.6757847,20.934,21.459,0.022,0.032,-0.598,-5.08,-,18.6,4.42,4.03,5.9,0.04,0.16
295,MS,10.1,0.7,152.7695053,-4.6985212,20.871,21.391,0.025,0.022,-0.593,-5.143,-,19.4,4.42,3.98,4.3,0.03,0.11
296,MS,10.1,0.5,152.7287249,-4.6774432,21.755,22.313,0.035,0.035,-0.631,-4.259,-,0.2,4.47,4.47,1.5,0.05,0.18
297,MS,10.1,1.7,152.7625459,-4.7073857,21.697,22.251,0.025,0.019,-0.627,-4.317,-,1.8,4.46,4.43,14.7,0.04,0.17
298,MS,10.1,0.5,152.7449422,-4.6757217,20.661,21.161,0.021,0.015,-0.573,-5.353,-,21.6,4.39,3.83,2.8,0.03,0.09
299,MS,10.1,1.1,152.7221869,-4.7022662,20.968,21.495,0.034,0.027,-0.6,-5.046,-,18.3,4.43,4.05,6.6,0.04,0.16
300,MS,10.1,0.6,152.7276374,-4.6812055,20.782,21.292,0.021,0.021,-0.583,-5.232,-,20.8,4.41,3.91,3.1,0.03,0.1
301,MS,10.1,2.1,152.769116,-4.7055095,21.344,21.889,0.037,0.042,-0.618,-4.67,-,12.1,4.45,4.26,19.7,0.06,0.26
302,TAMS_R,10,2.2,152.7228228,-4.6866972,20.462,20.938,0.037,0.042,-0.549,-5.552,0.04,23.8,4.37,3.67,17.5,0.05,0.25
303,MS,10,0.7,152.7411963,-4.6770842,20.588,21.076,0.023,0.025,-0.561,-5.426,-,22.9,4.38,3.75,5.1,0.03,0.12
304,MS,10,1.3,152.7561494,-4.6811079,21.263,21.804,0.029,0.022,-0.614,-4.751,-,14.1,4.44,4.21,11.1,0.04,0.16
305,MS,10,1.1,152.7382119,-4.6837659,21.13,21.664,0.027,0.022,-0.607,-4.884,-,16.7,4.43,4.13,9.2,0.03,0.14
306,MS,10,0.8,152.7426581,-4.6793779,20.879,21.395,0.025,0.021,-0.589,-5.135,-,20.2,4.41,3.97,6.4,0.03,0.12
307,MS,10,0.8,152.7712212,-4.7025736,20.899,21.416,0.025,0.014,-0.59,-5.115,-,20.2,4.41,3.98,6.3,0.03,0.12
308,ZAMS_L,10,0.4,152.726506,-4.688088,21.797,22.398,0.031,0.018,-0.674,-4.217,1.41,0.1,4.47,4.48,1.2,0.05,0.14
309,ZAMS_L,10,0.5,152.7493108,-4.6738249,21.805,22.418,0.041,0.03,-0.686,-4.209,1.36,0.1,4.47,4.48,1.5,0.06,0.18
310,ZAMS_L,10,0.4,152.7263607,-4.6865822,21.806,22.367,0.033,0.028,-0.634,-4.208,0.12,0.1,4.47,4.48,1.2,0.05,0.15
311,MS,9.9,1.6,152.7567876,-4.6839136,21.16,21.694,0.04,0.022,-0.607,-4.854,-,16.7,4.43,4.14,13.4,0.05,0.21
312,MS,9.9,0.9,152.7242032,-4.7026159,20.6,21.086,0.032,0.024,-0.559,-5.414,-,23.5,4.38,3.75,7,0.04,0.15
313,MS,9.9,2.1,152.7246194,-4.6953107,21.488,22.035,0.038,0.021,-0.62,-4.526,-,9.8,4.45,4.32,18.6,0.05,0.23
314,MS,9.9,1.6,152.7328439,-4.6872982,21.466,22.012,0.03,0.022,-0.619,-4.548,-,10.6,4.45,4.3,14.1,0.04,0.18
315,MS,9.9,1.1,152.7478933,-4.6733289,21.809,22.362,0.036,0.022,-0.626,-4.205,-,0.4,4.46,4.46,8.5,0.05,0.19
316,MS,9.9,1.7,152.7549234,-4.6911854,21.379,21.922,0.036,0.025,-0.616,-4.635,-,12.7,4.45,4.26,15.2,0.05,0.21
317,MS,9.9,0.5,152.7478664,-4.7087275,20.721,21.218,0.018,0.018,-0.57,-5.293,-,22.8,4.39,3.83,4.1,0.02,0.09
318,MS,9.9,1,152.7476194,-4.7061787,20.555,21.034,0.03,0.023,-0.552,-5.459,-,24.4,4.37,3.7,7.8,0.04,0.14
319,TAMS_R,9.8,1.3,152.7455106,-4.6810459,20.519,20.976,0.024,0.02,-0.53,-5.495,0.83,24.8,4.37,3.68,10.3,0.03,0.14
320,TAMS_R,9.8,1.2,152.7336271,-4.7119829,20.519,20.983,0.022,0.017,-0.537,-5.495,0.58,24.8,4.37,3.68,9.4,0.03,0.12
321,MS,9.8,0.9,152.7485747,-4.6784229,21.102,21.63,0.023,0.025,-0.601,-4.912,-,18.5,4.43,4.09,7.8,0.03,0.13
322,TAMS_R,9.8,1.3,152.7469295,-4.7159445,20.522,20.959,0.025,0.023,-0.51,-5.492,1.59,24.9,4.37,3.68,10.7,0.03,0.14
323,MS,9.8,0.6,152.7659067,-4.7056769,21.041,21.564,0.016,0.02,-0.596,-4.973,-,19.7,4.42,4.05,5.7,0.02,0.1
324,ZAMS_L,9.8,0.5,152.7250927,-4.6951662,21.849,22.422,0.042,0.034,-0.646,-4.165,0.43,0.1,4.46,4.48,1.6,0.06,0.19
325,MS,9.8,0.6,152.769468,-4.704238,20.929,21.442,0.02,0.015,-0.586,-5.085,-,21.4,4.41,3.96,5.2,0.02,0.09
326,MS,9.8,1.9,152.7447153,-4.715735,21.269,21.805,0.045,0.035,-0.609,-4.745,-,16.1,4.44,4.18,18,0.06,0.24
327,MS,9.8,1.4,152.754889,-4.6805904,21.278,21.814,0.033,0.027,-0.609,-4.736,-,16.1,4.44,4.18,13.2,0.04,0.18
328,TAMS_R,9.8,0.9,152.7284554,-4.7083587,20.547,20.999,0.017,0.02,-0.525,-5.467,1.22,25.3,4.37,3.68,7.7,0.02,0.11
329,MS,9.7,1.2,152.7639965,-4.7023841,21.295,21.831,0.028,0.022,-0.609,-4.719,-,16.1,4.44,4.19,11.5,0.04,0.15
330,MS,9.7,1.3,152.7199035,-4.6961207,21.348,21.886,0.028,0.025,-0.611,-4.666,-,15.1,4.44,4.22,12,0.04,0.15
331,MS,9.7,1,152.737977,-4.6740883,21.017,21.535,0.03,0.022,-0.591,-4.997,-,20.9,4.42,4.01,8.8,0.04,0.15
332,MS,9.7,0.8,152.7383881,-4.6768059,21.058,21.579,0.023,0.02,-0.594,-4.956,-,20.4,4.42,4.04,7.3,0.03,0.12
333,ZAMS_L,9.7,0.4,152.7194902,-4.6944561,21.878,22.46,0.04,0.024,-0.655,-4.136,0.7,0.1,4.46,4.48,1.4,0.06,0.17
334,MS,9.7,1.9,152.7682186,-4.6972072,21.697,22.244,0.024,0.033,-0.62,-4.317,-,6.2,4.45,4.38,19.8,0.05,0.22
335,MS,9.7,1,152.7365417,-4.703917,20.711,21.2,0.032,0.021,-0.562,-5.303,-,24.4,4.38,3.79,7.7,0.04,0.15
336,TAMS_R,9.7,1.2,152.7690797,-4.6973476,20.563,21.03,0.025,0.021,-0.54,-5.451,0.37,25.6,4.36,3.69,9.9,0.03,0.13
337,MS,9.7,1.3,152.7385377,-4.6719391,21.585,22.13,0.023,0.02,-0.618,-4.429,-,9.6,4.45,4.33,12.5,0.03,0.14
338,TAMS_R,9.7,1.5,152.7415612,-4.6785992,20.568,21.036,0.031,0.019,-0.541,-5.446,0.26,25.7,4.36,3.69,12.3,0.04,0.17
339,MS,9.7,0.8,152.7698986,-4.7048066,21.031,21.549,0.024,0.024,-0.591,-4.983,-,21.1,4.42,4.02,7.4,0.03,0.13
340,ZAMS_L,9.7,0.3,152.7450436,-4.7132293,21.886,22.456,0.031,0.029,-0.643,-4.128,0.53,0.1,4.46,4.48,1.1,0.04,0.13
341,MS,9.7,1,152.7204931,-4.6935648,21.074,21.595,0.029,0.028,-0.594,-4.94,-,20.5,4.42,4.04,9.2,0.04,0.15
342,MS,9.7,0.9,152.7261941,-4.6863461,21.037,21.555,0.025,0.028,-0.591,-4.977,-,21.1,4.42,4.02,8.3,0.03,0.15
343,MS,9.7,2.4,152.7238789,-4.6980148,21.837,22.385,0.042,0.032,-0.621,-4.177,-,1.6,4.45,4.44,25.4,0.06,0.26
344,ZAMS_L,9.6,0.3,152.7407757,-4.7184277,21.9,22.456,0.029,0.023,-0.629,-4.114,0.11,0.1,4.46,4.48,1,0.04,0.12
345,ZAMS_L,9.6,0.2,152.77015,-4.7045198,21.906,22.46,0.025,0.024,-0.627,-4.108,0.06,0.1,4.46,4.48,0.9,0.04,0.11
346,MS,9.6,1.3,152.7268715,-4.681444,21.474,22.014,0.027,0.028,-0.613,-4.54,-,13.6,4.44,4.27,14.3,0.04,0.17
347,MS,9.6,0.8,152.7376958,-4.7143494,20.919,21.424,0.025,0.015,-0.578,-5.095,-,23.4,4.4,3.92,6.8,0.03,0.12
348,MS,9.6,0.9,152.7375196,-4.6752159,20.897,21.4,0.028,0.031,-0.576,-5.117,-,23.6,4.4,3.91,7.9,0.04,0.15
349,MS,9.6,0.9,152.7715318,-4.703201,21.284,21.815,0.017,0.023,-0.604,-4.73,-,18.1,4.43,4.16,9,0.03,0.13
350,TAMS_R,9.6,1.4,152.7483333,-4.7160553,20.612,21.028,0.031,0.022,-0.489,-5.402,1.92,26.5,4.36,3.7,12.3,0.04,0.17
351,MS,9.6,0.7,152.737463,-4.6752548,20.95,21.457,0.022,0.022,-0.58,-5.064,-,23.3,4.4,3.94,6.1,0.03,0.11
352,MS,9.6,0.9,152.7405986,-4.6889867,21.036,21.55,0.026,0.022,-0.587,-4.978,-,22.3,4.41,4,7.7,0.03,0.13
353,ZAMS_L,9.6,0.4,152.7529092,-4.6799823,21.925,22.514,0.046,0.041,-0.662,-4.089,0.81,0.1,4.46,4.48,1.6,0.06,0.19
354,MS,9.5,0.3,152.7475813,-4.6762906,21.927,22.477,0.033,0.029,-0.623,-4.087,-,0.2,4.46,4.48,1.2,0.05,0.14
355,MS,9.5,1.2,152.7291568,-4.6985243,21.258,21.787,0.031,0.026,-0.602,-4.756,-,18.8,4.43,4.14,11.7,0.04,0.16
356,MS,9.5,0.6,152.7706767,-4.7007409,20.93,21.434,0.018,0.015,-0.577,-5.084,-,23.8,4.4,3.92,5,0.02,0.09
357,MS,9.5,0.6,152.7677296,-4.7053755,20.713,21.195,0.019,0.014,-0.555,-5.301,-,26,4.37,3.76,4.7,0.02,0.09
358,MS,9.5,0.9,152.7513994,-4.6772217,21.054,21.568,0.024,0.029,-0.587,-4.96,-,22.4,4.41,4,8.3,0.04,0.15
359,TAMS_R,9.5,1.2,152.7278131,-4.6914484,20.627,21.101,0.025,0.02,-0.547,-5.387,0.05,26.8,4.36,3.7,9.9,0.03,0.13
360,MS,9.5,0.2,152.7245859,-4.6881987,21.938,22.488,0.025,0.025,-0.623,-4.076,-,0.2,4.46,4.48,0.9,0.04,0.11
361,MS,9.5,0.8,152.7264965,-4.6959684,21.084,21.6,0.024,0.02,-0.589,-4.93,-,22.1,4.41,4.02,7.3,0.03,0.12
362,MS,9.5,1.9,152.7342157,-4.7026769,21.581,22.122,0.027,0.035,-0.614,-4.433,-,12,4.44,4.31,20.4,0.05,0.22
363,ZAMS_L,9.5,0.2,152.7549138,-4.7060524,21.945,22.512,0.031,0.028,-0.64,-4.069,0.52,0.2,4.46,4.48,1,0.04,0.12
364,MS,9.5,1.5,152.7459475,-4.7103269,21.247,21.774,0.036,0.034,-0.6,-4.767,-,19.5,4.43,4.13,13.7,0.04,0.19
365,MS,9.5,1.4,152.7296686,-4.687955,21.436,21.972,0.028,0.029,-0.609,-4.578,-,15.8,4.44,4.23,14.3,0.04,0.17
366,ZAMS_L,9.5,0.4,152.7194171,-4.6886705,21.946,22.516,0.048,0.026,-0.643,-4.068,0.4,0.2,4.46,4.48,1.6,0.07,0.19
367,MS,9.5,1.3,152.7242876,-4.6993361,21.254,21.781,0.032,0.028,-0.6,-4.76,-,19.6,4.43,4.13,12.2,0.04,0.17
368,MS,9.5,0.3,152.7281257,-4.68464,21.946,22.494,0.031,0.032,-0.621,-4.068,-,0.3,4.45,4.47,1.2,0.04,0.14
369,ZAMS_L,9.5,0.3,152.7496957,-4.6835852,21.951,22.506,0.04,0.027,-0.628,-4.063,0.11,0.2,4.46,4.49,1.3,0.05,0.16
370,MS,9.4,1.1,152.7308793,-4.6887044,21.232,21.757,0.027,0.025,-0.598,-4.782,-,20.2,4.42,4.11,9.9,0.03,0.14
371,MS,9.4,0.8,152.7245275,-4.699076,20.838,21.33,0.026,0.023,-0.565,-5.176,-,25.5,4.38,3.84,6.5,0.03,0.12
372,MS,9.4,1.5,152.7554207,-4.7112859,20.653,21.128,0.016,0.035,-0.548,-5.361,-,27.2,4.36,3.7,13.2,0.04,0.2
373,MS,9.4,2,152.7505686,-4.6704595,21.632,22.173,0.035,0.02,-0.614,-4.382,-,11.4,4.44,4.32,21.1,0.05,0.21
374,MS,9.4,2.6,152.7560465,-4.6855555,21.784,22.327,0.042,0.034,-0.616,-4.23,-,6.7,4.45,4.39,27.2,0.06,0.26
375,TAMS_R,9.4,1.1,152.7707449,-4.700328,20.659,21.122,0.023,0.017,-0.536,-5.355,0.5,27.4,4.36,3.7,9.1,0.03,0.12
376,TAMS_R,9.4,0.9,152.7491245,-4.6808081,20.662,21.127,0.02,0.018,-0.538,-5.352,0.47,27.5,4.36,3.7,7.9,0.02,0.11
377,MS,9.4,1.6,152.7701271,-4.7049002,21.397,21.929,0.036,0.031,-0.605,-4.617,-,17.7,4.43,4.2,15.5,0.05,0.2
378,MS,9.4,1.1,152.7341971,-4.6736449,21.678,22.219,0.018,0.02,-0.614,-4.336,-,10.7,4.44,4.34,11.9,0.03,0.13
379,MS,9.4,0.9,152.7253473,-4.6869598,21.1,21.613,0.023,0.029,-0.586,-4.914,-,23.2,4.41,4.01,8.6,0.04,0.15
380,ZAMS_L,9.3,0.2,152.7249983,-4.689612,21.987,22.55,0.033,0.018,-0.636,-4.027,0.43,0.2,4.45,4.49,1.1,0.04,0.13
381,MS,9.3,1.2,152.7272885,-4.6880533,21.578,22.116,0.022,0.02,-0.611,-4.436,-,13.7,4.44,4.29,12.6,0.03,0.13
382,MS,9.3,2.2,152.739522,-4.678972,21.649,22.189,0.039,0.019,-0.613,-4.365,-,11.8,4.44,4.32,24.9,0.05,0.23
383,MS,9.3,0.9,152.7384917,-4.6742797,21.401,21.932,0.019,0.017,-0.604,-4.613,-,18.2,4.43,4.19,8.8,0.02,0.1
384,ZAMS_L,9.3,0.2,152.77116,-4.6965709,21.998,22.556,0.028,0.027,-0.631,-4.016,0.35,0.2,4.45,4.49,0.9,0.04,0.11
385,ZAMS_L,9.3,0.3,152.7446468,-4.6776089,21.998,22.552,0.04,0.042,-0.627,-4.016,0.14,0.2,4.45,4.49,1.5,0.06,0.18
386,MS,9.3,1.3,152.7560385,-4.6813715,21.482,22.016,0.024,0.028,-0.607,-4.532,-,16.6,4.43,4.23,14.5,0.04,0.17
387,TAMS_R,9.3,0.9,152.7490754,-4.6774678,20.689,21.152,0.02,0.017,-0.536,-5.325,0.54,28.1,4.36,3.71,7.9,0.02,0.11
388,MS,9.3,0.7,152.7447897,-4.678537,20.843,21.33,0.023,0.021,-0.56,-5.171,-,26.8,4.38,3.81,5.7,0.03,0.11
389,ZAMS_L,9.3,0.2,152.7299494,-4.6846225,22.01,22.601,0.025,0.022,-0.664,-4.004,1.73,0.2,4.45,4.49,0.8,0.03,0.1
390,MS,9.3,1.1,152.7444624,-4.671531,21.459,21.991,0.023,0.021,-0.605,-4.555,-,17.6,4.43,4.22,11.2,0.03,0.13
391,MS,9.3,1.6,152.7339933,-4.6903809,21.46,21.992,0.034,0.028,-0.605,-4.554,-,17.6,4.43,4.22,16.5,0.04,0.19
392,MS,9.3,0.9,152.7681051,-4.6997394,21.357,21.884,0.021,0.011,-0.6,-4.657,-,19.8,4.43,4.16,8.7,0.03,0.11
393,MS,9.3,2.7,152.7254607,-4.6890398,21.874,22.415,0.041,0.035,-0.614,-4.14,-,5.4,4.44,4.41,28.2,0.05,0.27
394,MS,9.2,1.4,152.7286965,-4.6939471,21.492,22.025,0.031,0.025,-0.606,-4.522,-,17,4.43,4.23,14.7,0.04,0.17
395,MS,9.2,0.9,152.7624526,-4.698274,21.327,21.852,0.022,0.021,-0.598,-4.687,-,20.6,4.42,4.14,8.7,0.03,0.12
396,MS,9.2,1.1,152.7416427,-4.6790418,21.474,22.006,0.021,0.024,-0.605,-4.54,-,17.6,4.43,4.22,11.7,0.03,0.14
397,MS,9.2,0.9,152.7210223,-4.6840435,21.189,21.705,0.025,0.018,-0.589,-4.825,-,23,4.41,4.05,8.1,0.03,0.12
398,ZAMS_L,9.2,0.3,152.7686115,-4.7058748,22.023,22.616,0.035,0.024,-0.666,-3.991,1.31,0.2,4.45,4.49,1.2,0.05,0.14
399,TAMS_R,9.2,1.1,152.7256161,-4.6966974,20.711,21.182,0.024,0.022,-0.544,-5.303,0.09,28.5,4.36,3.71,9.7,0.03,0.13
400,MS,9.2,2.1,152.7339019,-4.6735797,21.794,22.334,0.037,0.026,-0.613,-4.22,-,8.9,4.44,4.37,24.7,0.05,0.22
401,MS,9.2,0.6,152.767672,-4.701828,21.073,21.578,0.02,0.014,-0.578,-4.941,-,25.2,4.4,3.96,5.3,0.02,0.09
402,TAMS_R,9.2,1.1,152.7410898,-4.6694869,20.719,21.187,0.024,0.025,-0.541,-5.295,0.2,28.7,4.36,3.71,9.9,0.03,0.14
403,ZAMS_L,9.2,0.2,152.7313452,-4.7149257,22.038,22.596,0.041,0.03,-0.631,-3.976,0.28,0.2,4.45,4.49,1.3,0.05,0.16
404,MS,9.2,2,152.7252803,-4.6902818,21.761,22.3,0.034,0.029,-0.612,-4.253,-,10.5,4.44,4.35,23.9,0.04,0.21
405,ZAMS_L,9.2,0.2,152.7288957,-4.6843491,22.04,22.59,0.032,0.02,-0.623,-3.974,0.12,0.2,4.45,4.49,1,0.04,0.12
406,MS,9.2,0.7,152.7410125,-4.6765745,21.24,21.757,0.021,0.016,-0.59,-4.774,-,23,4.41,4.07,6.4,0.03,0.1
407,TAMS_R,9.1,0.9,152.7571895,-4.710674,20.732,21.173,0.019,0.018,-0.514,-5.282,1.65,29,4.36,3.71,7.7,0.02,0.1
408,TAMS_R,9.1,1.1,152.7234067,-4.6884636,20.73,21.17,0.025,0.025,-0.513,-5.284,1.3,29,4.36,3.71,10.1,0.03,0.14
409,MS,9.1,1.6,152.7654319,-4.6878597,21.694,22.231,0.032,0.025,-0.61,-4.32,-,12.9,4.44,4.32,17.3,0.04,0.18
410,MS,9.1,2.2,152.726043,-4.6980858,21.635,22.17,0.047,0.026,-0.608,-4.379,-,14.8,4.44,4.29,24,0.06,0.26
411,MS,9.1,0.8,152.7573901,-4.6778204,20.864,21.347,0.03,0.023,-0.556,-5.15,-,27.9,4.37,3.8,6.7,0.04,0.13
412,MS,9.1,1,152.7329417,-4.6909293,21.27,21.788,0.029,0.025,-0.591,-4.744,-,22.8,4.42,4.08,9.3,0.04,0.14
413,MS,9.1,1.5,152.7411342,-4.6743738,21.676,22.212,0.028,0.031,-0.609,-4.338,-,13.7,4.44,4.31,17.7,0.04,0.19
414,MS,9.1,1,152.7242042,-4.688413,21.409,21.935,0.025,0.028,-0.599,-4.605,-,20.2,4.42,4.17,10.4,0.03,0.15
415,MS,9.1,1.6,152.7487341,-4.6780151,21.583,22.116,0.035,0.032,-0.606,-4.431,-,16.4,4.43,4.26,17.4,0.04,0.19
416,MS,9.1,1.6,152.7565662,-4.678707,21.541,22.072,0.039,0.029,-0.604,-4.473,-,17.7,4.43,4.24,17.5,0.05,0.21
417,MS,9.1,1.4,152.7317739,-4.7151917,21.048,21.547,0.049,0.034,-0.572,-4.966,-,26.4,4.39,3.93,12.3,0.06,0.22
418,ZAMS_L,9.1,0.2,152.7608943,-4.6960814,22.074,22.624,0.033,0.038,-0.623,-3.94,0.14,0.2,4.45,4.49,1.3,0.05,0.15
419,MS,9,1.7,152.7643923,-4.6980843,21.996,22.534,0.035,0.026,-0.611,-4.018,-,3.2,4.44,4.43,22.1,0.04,0.2
420,MS,9,1,152.7295064,-4.6990706,22.068,22.608,0.049,0.038,-0.613,-3.946,-,0.5,4.44,4.47,7.2,0.06,0.22
421,MS,9,0.5,152.7401138,-4.6947015,20.878,21.359,0.02,0.017,-0.554,-5.136,-,28.5,4.37,3.79,4.5,0.02,0.09
422,MS,9,1,152.7279061,-4.6894013,21.056,21.554,0.032,0.037,-0.571,-4.958,-,26.7,4.39,3.92,8.9,0.05,0.18
423,MS,9,1.1,152.7375258,-4.6769412,21.417,21.941,0.028,0.023,-0.597,-4.597,-,21,4.42,4.16,10.8,0.03,0.14
424,ZAMS_L,9,0.2,152.7271509,-4.6943096,22.083,22.633,0.042,0.036,-0.623,-3.931,0.14,0.2,4.45,4.49,1.4,0.06,0.16
425,MS,9,1.2,152.7484446,-4.6714553,21.382,21.904,0.033,0.024,-0.595,-4.632,-,21.7,4.42,4.14,12.2,0.04,0.17
426,MS,9,1.1,152.719424,-4.6911267,21.282,21.797,0.024,0.036,-0.588,-4.732,-,23.8,4.41,4.07,11.1,0.04,0.19
427,TAMS_R,9,0.8,152.7706669,-4.7010752,20.77,21.219,0.018,0.018,-0.522,-5.244,1.22,29.9,4.36,3.72,7.3,0.02,0.1
428,MS,9,0.5,152.764958,-4.7041243,21.156,21.661,0.013,0.018,-0.578,-4.858,-,25.9,4.4,3.99,4.9,0.02,0.09
429,MS,9,1,152.7377927,-4.675986,20.919,21.402,0.038,0.017,-0.556,-5.095,-,28.6,4.37,3.81,8.7,0.05,0.17
430,MS,9,0.6,152.7444883,-4.6785284,21.224,21.734,0.02,0.019,-0.583,-4.79,-,25,4.41,4.03,5.9,0.02,0.1
431,ZAMS_L,9,0.3,152.7245346,-4.6861634,22.096,22.677,0.049,0.028,-0.654,-3.918,0.77,0.2,4.45,4.49,1.6,0.06,0.19
432,MS,9,0.2,152.7268703,-4.6908532,22.102,22.645,0.032,0.032,-0.616,-3.912,-,0.2,4.45,4.49,1.1,0.04,0.13
433,TAMS_R,9,0.9,152.7705092,-4.6983464,20.783,21.241,0.021,0.022,-0.531,-5.231,0.57,30.2,4.36,3.72,8.7,0.03,0.12
434,TAMS_R,9,0.8,152.7580418,-4.6900202,20.785,21.208,0.035,0.026,-0.496,-5.229,1.35,30.2,4.36,3.72,7.9,0.04,0.15
435,MS,9,0.5,152.7441833,-4.6926984,20.915,21.396,0.026,0.019,-0.554,-5.099,-,29,4.37,3.8,4.3,0.03,0.11
436,MS,8.9,0.9,152.7716723,-4.6989164,21.534,22.061,0.031,0.029,-0.6,-4.48,-,19.4,4.43,4.21,9.8,0.04,0.15
437,MS,8.9,1.2,152.7389727,-4.6732566,21.834,22.37,0.021,0.028,-0.609,-4.18,-,10.8,4.44,4.36,17.1,0.04,0.16
438,MS,8.9,0.8,152.7503772,-4.6831231,20.801,21.272,0.031,0.021,-0.544,-5.213,-,30.1,4.36,3.72,7.6,0.04,0.14
439,MS,8.9,1.2,152.7431476,-4.684548,21.698,22.231,0.036,0.034,-0.606,-4.316,-,15.1,4.43,4.3,14.6,0.04,0.18
440,MS,8.9,0.4,152.7265238,-4.6864693,21.195,21.701,0.017,0.021,-0.579,-4.819,-,25.8,4.4,4,4.2,0.03,0.1
441,MS,8.9,0.5,152.7474456,-4.668821,20.833,21.305,0.023,0.023,-0.545,-5.181,-,29.9,4.36,3.74,4.1,0.03,0.1
442,MS,8.9,1,152.73904,-4.6896373,21.643,22.174,0.03,0.027,-0.604,-4.371,-,16.8,4.43,4.27,11.7,0.04,0.15
443,MS,8.9,0.4,152.7471045,-4.6770347,20.841,21.314,0.018,0.016,-0.546,-5.173,-,29.8,4.36,3.75,3.2,0.02,0.08
444,ZAMS_L,8.9,0.2,152.7271765,-4.6855989,22.115,22.677,0.043,0.027,-0.635,-3.899,0.45,0.2,4.44,4.49,1.4,0.05,0.16
445,MS,8.9,0.7,152.72449,-4.699666,20.889,21.366,0.04,0.037,-0.55,-5.125,-,29.4,4.37,3.78,6.6,0.05,0.17
446,ZAMS_L,8.9,0.3,152.732656,-4.7073783,22.121,22.7,0.052,0.034,-0.652,-3.893,0.71,0.2,4.44,4.49,1.7,0.07,0.19
447,TAMS_R,8.9,0.8,152.7425446,-4.6932886,20.799,21.236,0.033,0.023,-0.51,-5.215,0.99,30.4,4.36,3.72,7.5,0.04,0.14
448,ZAMS_L,8.9,0.2,152.7429909,-4.6756943,22.122,22.69,0.036,0.039,-0.641,-3.892,0.66,0.2,4.44,4.49,1.3,0.05,0.15
449,TAMS_R,8.9,0.8,152.7364565,-4.7185875,20.808,21.23,0.035,0.026,-0.495,-5.206,1.35,30.6,4.36,3.72,7.9,0.04,0.15
450,MS,8.9,1.5,152.7464514,-4.6965866,21.687,22.218,0.045,0.031,-0.604,-4.327,-,16.1,4.43,4.28,17.2,0.06,0.22
451,MS,8.9,0.4,152.7465156,-4.6729243,21.224,21.73,0.02,0.022,-0.579,-4.79,-,25.9,4.4,4.01,4.6,0.03,0.1
452,MS,8.9,0.3,152.7514956,-4.6781083,20.934,21.413,0.015,0.019,-0.552,-5.08,-,29.4,4.37,3.8,3,0.02,0.08
453,MS,8.9,0.6,152.7526427,-4.6811615,21.226,21.732,0.027,0.03,-0.579,-4.788,-,25.9,4.4,4.01,6.3,0.04,0.14
454,MS,8.9,0.4,152.7270984,-4.6884978,21.106,21.601,0.022,0.02,-0.568,-4.908,-,27.7,4.39,3.92,4,0.03,0.09
455,MS,8.9,1.5,152.742392,-4.6749476,22.028,22.563,0.028,0.021,-0.608,-3.986,-,4.3,4.44,4.43,21.3,0.04,0.17
456,MS,8.9,0.3,152.7399371,-4.6750824,20.989,21.473,0.015,0.016,-0.557,-5.025,-,29,4.37,3.84,2.6,0.02,0.07
457,MS,8.9,1,152.7272217,-4.6924791,21.645,22.174,0.033,0.021,-0.602,-4.369,-,17.5,4.43,4.26,11.8,0.04,0.16
458,MS,8.9,1.7,152.7328978,-4.7146376,22.069,22.604,0.037,0.03,-0.608,-3.945,-,2.7,4.44,4.44,22.5,0.05,0.21
459,TAMS_R,8.9,0.5,152.744496,-4.674995,20.82,21.252,0.021,0.021,-0.505,-5.194,1.74,30.7,4.36,3.72,4.8,0.03,0.1
460,ZAMS_L,8.9,0.2,152.7253009,-4.6889544,22.14,22.732,0.04,0.026,-0.665,-3.874,1.27,0.2,4.44,4.49,1.3,0.05,0.15
461,MS,8.9,0.6,152.76005,-4.6824726,20.97,21.451,0.034,0.026,-0.554,-5.044,-,29.3,4.37,3.82,5.6,0.04,0.14
462,MS,8.9,1,152.7560607,-4.6731624,21.73,22.261,0.029,0.022,-0.604,-4.284,-,15.4,4.43,4.3,11.8,0.04,0.15
463,MS,8.8,0.7,152.7580716,-4.7067205,21.614,22.141,0.023,0.018,-0.6,-4.4,-,18.6,4.43,4.24,7.7,0.03,0.11
464,MS,8.8,1,152.7577951,-4.6909262,21.738,22.269,0.03,0.032,-0.604,-4.276,-,15.3,4.43,4.3,13.6,0.04,0.17
465,MS,8.8,0.5,152.751024,-4.7089369,21.251,21.756,0.023,0.022,-0.578,-4.763,-,26.1,4.4,4.01,4.9,0.03,0.1
466,ZAMS_L,8.8,0.1,152.740416,-4.6801095,22.146,22.701,0.023,0.025,-0.628,-3.868,0.56,0.2,4.44,4.49,0.9,0.03,0.1
467,ZAMS_L,8.8,0.1,152.7403191,-4.675878,22.147,22.705,0.028,0.035,-0.631,-3.867,0.49,0.2,4.44,4.49,1.2,0.04,0.14
468,MS,8.8,0.8,152.7638727,-4.7046274,21.633,22.16,0.025,0.019,-0.6,-4.381,-,18.4,4.43,4.24,9.4,0.03,0.12
469,ZAMS_L,8.8,0.1,152.7702938,-4.702408,22.157,22.72,0.018,0.024,-0.636,-3.857,0.95,0.2,4.44,4.49,0.8,0.03,0.09
470,TAMS_R,8.8,0.5,152.7536245,-4.6989042,20.843,21.282,0.022,0.024,-0.512,-5.171,1.18,31.1,4.35,3.72,5.4,0.03,0.11
471,MS,8.8,1.7,152.7230853,-4.6950005,22.105,22.639,0.04,0.024,-0.607,-3.909,-,2.2,4.43,4.45,24.8,0.05,0.22
472,ZAMS_L,8.8,0.1,152.7451313,-4.7068965,22.16,22.732,0.026,0.034,-0.645,-3.854,0.94,0.2,4.44,4.49,1.2,0.04,0.13
473,ZAMS_L,8.8,0.2,152.7398101,-4.7207303,22.164,22.721,0.044,0.023,-0.63,-3.85,0.39,0.2,4.44,4.49,1.4,0.06,0.16
474,MS,8.8,0.9,152.7271478,-4.7016435,21.392,21.905,0.039,0.028,-0.586,-4.622,-,24.2,4.41,4.1,9.7,0.05,0.18
475,MS,8.8,0.9,152.7540601,-4.6983186,21.435,21.95,0.037,0.029,-0.588,-4.579,-,23.6,4.41,4.12,9.5,0.04,0.17
476,MS,8.8,0.6,152.7421101,-4.6806628,21.087,21.574,0.029,0.025,-0.56,-4.927,-,29,4.38,3.88,5.2,0.04,0.12
477,MS,8.8,1.1,152.7238485,-4.6930549,21.646,22.171,0.039,0.027,-0.598,-4.368,-,19,4.42,4.24,13.6,0.05,0.19
478,TAMS_R,8.8,0.5,152.7372507,-4.6728737,20.865,21.303,0.019,0.022,-0.511,-5.149,1.27,31.4,4.35,3.72,4.9,0.03,0.1
479,MS,8.8,0.5,152.7712965,-4.7020603,22.173,22.709,0.029,0.031,-0.609,-3.841,-,0.3,4.44,4.48,4.5,0.04,0.14
480,MS,8.7,0.4,152.7643902,-4.7037703,21.308,21.813,0.014,0.018,-0.578,-4.706,-,26.2,4.4,4.03,4,0.02,0.09
481,TAMS_R,8.7,0.7,152.7456376,-4.6815094,20.869,21.314,0.03,0.018,-0.518,-5.145,0.69,31.4,4.35,3.72,6.8,0.04,0.13
482,MS,8.7,0.7,152.7592305,-4.6921681,21.526,22.045,0.027,0.026,-0.592,-4.488,-,22,4.42,4.17,8,0.03,0.13
483,TAMS_R,8.7,0.7,152.7621056,-4.6944378,20.869,21.287,0.031,0.033,-0.491,-5.145,1.45,31.4,4.35,3.72,7.4,0.04,0.16
484,ZAMS_L,8.7,0.1,152.7281367,-4.6817946,22.182,22.74,0.024,0.029,-0.631,-3.832,0.66,0.2,4.44,4.49,1,0.04,0.11
485,ZAMS_L,8.7,0.2,152.7243618,-4.6885919,22.184,22.783,0.044,0.035,-0.672,-3.83,1.37,0.2,4.44,4.49,1.4,0.06,0.16
486,MS,8.7,0.8,152.7247177,-4.6941742,21.391,21.901,0.034,0.024,-0.583,-4.623,-,25,4.41,4.08,8.1,0.04,0.15
487,ZAMS_L,8.7,0.3,152.732153,-4.7052794,22.193,22.786,0.05,0.037,-0.666,-3.821,1.09,0.2,4.44,4.49,1.7,0.06,0.18
488,MS,8.7,0.4,152.7506616,-4.6782175,20.995,21.469,0.021,0.018,-0.547,-5.019,-,30.6,4.36,3.8,3.5,0.03,0.09
489,MS,8.7,0.5,152.7508969,-4.6742942,21.237,21.734,0.024,0.022,-0.57,-4.777,-,27.7,4.39,3.97,4.9,0.03,0.1
490,MS,8.7,1,152.7392092,-4.6994926,21.634,22.156,0.035,0.027,-0.595,-4.38,-,20.2,4.42,4.22,11.4,0.04,0.17
491,MS,8.7,0.6,152.7465525,-4.6785506,21.198,21.691,0.026,0.034,-0.566,-4.816,-,28.4,4.39,3.94,6.4,0.04,0.15
492,MS,8.7,0.6,152.7312456,-4.6831212,21.517,22.033,0.02,0.025,-0.589,-4.497,-,22.9,4.41,4.15,7.1,0.03,0.12
493,MS,8.7,0.5,152.7275051,-4.6996936,21.08,21.561,0.025,0.022,-0.554,-4.934,-,30,4.37,3.85,4.3,0.03,0.1
494,TAMS_R,8.7,0.7,152.7462433,-4.6995831,20.897,21.325,0.028,0.02,-0.501,-5.117,1.29,31.9,4.35,3.72,6.9,0.03,0.12
495,ZAMS_L,8.7,0.2,152.7474815,-4.6770791,22.202,22.746,0.037,0.028,-0.617,-3.812,0.16,0.2,4.44,4.49,1.2,0.05,0.13
496,MS,8.7,2,152.7444074,-4.709573,22.109,22.64,0.028,0.038,-0.604,-3.905,-,4.2,4.43,4.43,31.5,0.05,0.24
497,MS,8.7,2.2,152.7539603,-4.6954325,22.086,22.617,0.042,0.019,-0.604,-3.928,-,5.2,4.43,4.42,31.8,0.05,0.25
498,MS,8.7,0.5,152.7312599,-4.6854653,20.934,21.4,0.025,0.019,-0.539,-5.08,-,31.6,4.35,3.74,4.5,0.03,0.1
499,TAMS_R,8.7,0.5,152.7254382,-4.6866711,20.901,21.355,0.02,0.022,-0.527,-5.113,0.45,31.9,4.35,3.72,5.4,0.03,0.1
500,MS,8.7,0.5,152.7269951,-4.7001435,21.226,21.72,0.026,0.024,-0.567,-4.788,-,28.3,4.39,3.96,5.1,0.03,0.11
501,TAMS_R,8.6,0.7,152.7444947,-4.676476,20.907,21.341,0.028,0.021,-0.507,-5.107,1.06,32,4.35,3.72,6.9,0.03,0.12
502,MS,8.6,1.1,152.7252811,-4.6830014,21.701,22.224,0.036,0.023,-0.596,-4.313,-,19.1,4.42,4.25,13.4,0.04,0.17
503,ZAMS_L,8.6,0.3,152.7404052,-4.691698,22.217,22.825,0.056,0.043,-0.681,-3.797,1.27,0.2,4.44,4.5,1.9,0.07,0.2
504,MS,8.6,0.5,152.7635861,-4.7007888,21.251,21.746,0.026,0.022,-0.568,-4.763,-,28.2,4.39,3.97,5.1,0.03,0.11
505,ZAMS_L,8.6,0.2,152.7648131,-4.7026098,22.221,22.774,0.033,0.02,-0.626,-3.793,0.49,0.2,4.44,4.5,1.1,0.04,0.12
506,TAMS_R,8.6,0.8,152.7512664,-4.6940044,20.914,21.321,0.032,0.022,-0.48,-5.1,1.76,32.2,4.35,3.72,7.9,0.04,0.14
507,TAMS_R,8.6,0.5,152.7715232,-4.6995353,20.915,21.349,0.019,0.018,-0.507,-5.099,1.53,32.2,4.35,3.72,4.7,0.02,0.09
508,TAMS_R,8.6,0.8,152.7556717,-4.6778145,20.913,21.349,0.03,0.018,-0.509,-5.101,0.91,32.1,4.35,3.72,7.4,0.03,0.13
509,MS,8.6,0.9,152.7483227,-4.6674948,21.492,22.004,0.031,0.04,-0.585,-4.522,-,24.2,4.41,4.12,11,0.05,0.19
510,MS,8.6,1.5,152.7428031,-4.6767243,21.993,22.523,0.037,0.034,-0.603,-4.021,-,9.9,4.43,4.38,21.5,0.05,0.2
511,MS,8.6,1.2,152.7205559,-4.6900552,21.725,22.248,0.041,0.023,-0.596,-4.289,-,18.8,4.42,4.25,15.2,0.05,0.2
512,MS,8.6,1,152.746628,-4.6721635,21.781,22.306,0.033,0.019,-0.598,-4.233,-,17.1,4.42,4.28,12.9,0.04,0.16
513,MS,8.6,0.9,152.7468606,-4.6731215,21.488,21.999,0.036,0.02,-0.584,-4.526,-,24.4,4.41,4.12,9.2,0.04,0.16
514,MS,8.6,0.9,152.7548349,-4.6737616,21.664,22.184,0.031,0.029,-0.593,-4.35,-,20.6,4.42,4.22,10.1,0.04,0.15
515,MS,8.6,1.1,152.7517187,-4.702209,21.779,22.303,0.034,0.029,-0.597,-4.235,-,17.6,4.42,4.28,13.3,0.04,0.17
516,MS,8.6,0.8,152.7304176,-4.6853488,21.699,22.22,0.028,0.029,-0.594,-4.315,-,19.8,4.42,4.23,10.3,0.04,0.15
517,TAMS_R,8.6,0.6,152.7718178,-4.7031714,20.929,21.386,0.022,0.019,-0.53,-5.085,0.24,32.4,4.35,3.72,5.5,0.03,0.1
518,MS,8.6,1.1,152.7546333,-4.689462,21.576,22.091,0.044,0.035,-0.588,-4.438,-,22.9,4.41,4.16,12.9,0.05,0.2
519,MS,8.6,0.9,152.7307857,-4.681656,21.722,22.244,0.031,0.021,-0.595,-4.292,-,19.2,4.42,4.25,11.5,0.04,0.15
520,MS,8.6,0.4,152.7438203,-4.6748671,21.045,21.517,0.021,0.021,-0.545,-4.969,-,31.2,4.36,3.8,3.5,0.03,0.09
521,ZAMS_L,8.6,0.2,152.7664952,-4.706985,22.236,22.866,0.032,0.052,-0.703,-3.778,1.81,0.2,4.44,4.5,1.8,0.06,0.2
522,MS,8.6,2.4,152.7644051,-4.7080761,22.068,22.597,0.05,0.04,-0.602,-3.946,-,7.7,4.43,4.4,32.4,0.06,0.29
523,MS,8.6,1.1,152.7695305,-4.7046035,22.156,22.685,0.022,0.018,-0.602,-3.858,-,3.7,4.43,4.44,19,0.03,0.13
524,MS,8.6,0.6,152.7389147,-4.7123327,21.431,21.936,0.028,0.026,-0.578,-4.583,-,26.1,4.4,4.07,6.9,0.03,0.13
525,MS,8.6,0.4,152.7424626,-4.7087331,21.265,21.757,0.021,0.018,-0.565,-4.749,-,28.8,4.38,3.96,4.2,0.03,0.09
526,TAMS_R,8.6,0.6,152.7424522,-4.7037146,20.942,21.393,0.024,0.024,-0.524,-5.072,0.44,32.6,4.35,3.72,6,0.03,0.11
527,TAMS_R,8.5,0.4,152.766479,-4.6942391,20.946,21.37,0.017,0.019,-0.497,-5.068,1.96,32.7,4.35,3.73,4.7,0.02,0.09
528,MS,8.5,1.4,152.7520034,-4.6744407,21.985,22.513,0.036,0.025,-0.601,-4.029,-,11.4,4.43,4.37,21.2,0.04,0.19
529,MS,8.5,0.7,152.7279497,-4.6858598,21.712,22.232,0.024,0.021,-0.593,-4.302,-,20,4.42,4.23,8.7,0.03,0.11
530,MS,8.5,0.6,152.7540127,-4.7110303,21.643,22.16,0.021,0.022,-0.59,-4.371,-,21.8,4.41,4.2,7.2,0.03,0.11
531,MS,8.5,0.7,152.7274043,-4.6926532,22.227,22.757,0.043,0.037,-0.603,-3.787,-,0.8,4.43,4.47,5.8,0.05,0.18
532,MS,8.5,0.5,152.7420547,-4.669822,21.228,21.716,0.025,0.026,-0.561,-4.786,-,29.4,4.38,3.93,4.8,0.03,0.12
533,MS,8.5,0.5,152.7368471,-4.7098861,21.192,21.676,0.025,0.02,-0.557,-4.822,-,30,4.37,3.9,4.5,0.03,0.1
534,MS,8.5,1,152.7241881,-4.6993832,21.806,22.329,0.033,0.033,-0.596,-4.208,-,17.6,4.42,4.28,14,0.04,0.17
535,MS,8.5,0.9,152.726098,-4.6956353,21.46,21.966,0.041,0.019,-0.579,-4.554,-,25.8,4.4,4.08,10.1,0.05,0.18
536,MS,8.5,0.6,152.7275265,-4.7029209,21.409,21.911,0.027,0.023,-0.575,-4.605,-,26.9,4.4,4.05,6.5,0.03,0.12
537,MS,8.5,0.5,152.7257676,-4.6886244,21.158,21.638,0.029,0.019,-0.553,-4.856,-,30.5,4.37,3.87,5.1,0.03,0.12
538,MS,8.5,0.4,152.7407083,-4.6710585,21.246,21.734,0.02,0.021,-0.561,-4.768,-,29.5,4.38,3.93,3.9,0.03,0.09
539,MS,8.5,0.9,152.7604369,-4.7065558,21.9,22.425,0.028,0.022,-0.598,-4.114,-,15,4.42,4.32,13.1,0.03,0.14
540,MS,8.5,2.7,152.7391701,-4.6932622,22.168,22.696,0.052,0.042,-0.601,-3.846,-,4.1,4.43,4.44,32.7,0.06,0.31
541,MS,8.5,0.9,152.7645175,-4.688588,21.696,22.213,0.03,0.036,-0.59,-4.318,-,21.3,4.41,4.21,12.6,0.04,0.18
542,MS,8.5,0.5,152.7339133,-4.6857195,21.022,21.485,0.024,0.019,-0.536,-4.992,-,32.6,4.35,3.76,4.4,0.03,0.1
543,MS,8.5,0.7,152.7460456,-4.7087262,21.275,21.763,0.038,0.028,-0.561,-4.739,-,29.6,4.38,3.94,7.4,0.05,0.16
544,MS,8.5,0.7,152.7400932,-4.7082198,21.333,21.826,0.034,0.028,-0.566,-4.681,-,28.8,4.39,3.98,7,0.04,0.14
545,TAMS_R,8.5,0.9,152.7484295,-4.6840881,20.971,21.397,0.035,0.032,-0.499,-5.043,0.96,33.1,4.35,3.73,8.7,0.04,0.15
546,MS,8.5,0.9,152.7681597,-4.705787,21.403,21.902,0.026,0.045,-0.572,-4.611,-,27.6,4.39,4.03,10.4,0.05,0.21
547,MS,8.5,1.1,152.7345367,-4.7010182,21.713,22.23,0.04,0.031,-0.59,-4.301,-,21.1,4.41,4.22,13.4,0.05,0.19
548,MS,8.5,0.9,152.7403604,-4.7200084,21.64,22.153,0.034,0.028,-0.586,-4.374,-,23.1,4.41,4.18,10.1,0.04,0.16
549,TAMS_R,8.4,0.6,152.7228617,-4.6879478,20.98,21.419,0.024,0.018,-0.512,-5.034,0.84,33.3,4.35,3.73,6.2,0.03,0.11
550,ZAMS_L,8.4,0.2,152.7309747,-4.6860438,22.282,22.819,0.032,0.036,-0.61,-3.732,0.09,0.2,4.43,4.5,1.3,0.04,0.14
551,MS,8.4,0.4,152.7290166,-4.6868179,21.288,21.775,0.022,0.021,-0.56,-4.726,-,29.8,4.38,3.94,4.3,0.03,0.09
552,MS,8.4,2,152.7510846,-4.6816615,22.04,22.566,0.049,0.048,-0.599,-3.974,-,11,4.42,4.38,29.3,0.06,0.27
553,MS,8.4,0.7,152.7278225,-4.6854065,21.446,21.946,0.029,0.019,-0.573,-4.568,-,27.3,4.39,4.05,6.9,0.04,0.13
554,MS,8.4,0.7,152.7485965,-4.6798076,21.394,21.889,0.033,0.022,-0.568,-4.62,-,28.4,4.39,4.01,7.3,0.04,0.14
555,MS,8.4,1.1,152.7271271,-4.7000767,21.629,22.14,0.042,0.031,-0.584,-4.385,-,23.8,4.41,4.16,12,0.05,0.19
556,MS,8.4,0.7,152.7285658,-4.6765781,21.319,21.808,0.033,0.03,-0.562,-4.695,-,29.5,4.38,3.96,6.6,0.04,0.14
557,TAMS_R,8.4,0.4,152.7596542,-4.7083144,20.998,21.446,0.015,0.017,-0.521,-5.016,0.59,33.6,4.34,3.73,4.4,0.02,0.08
558,ZAMS_L,8.4,0.2,152.763889,-4.7061482,22.299,22.856,0.036,0.023,-0.63,-3.715,0.67,0.2,4.43,4.5,1.2,0.04,0.13
559,MS,8.4,0.5,152.7328771,-4.7086852,21.167,21.64,0.03,0.018,-0.546,-4.847,-,31.8,4.36,3.84,5.1,0.04,0.12
560,MS,8.4,1,152.7543876,-4.6766598,21.771,22.288,0.034,0.022,-0.59,-4.243,-,20.4,4.41,4.24,12,0.04,0.16
561,MS,8.4,0.7,152.7404676,-4.6856726,21.444,21.942,0.034,0.028,-0.571,-4.57,-,27.8,4.39,4.04,7.8,0.04,0.15
562,MS,8.4,0.6,152.7205493,-4.6976479,21.059,21.521,0.032,0.023,-0.535,-4.955,-,32.9,4.35,3.76,5.8,0.04,0.13
563,TAMS_R,8.4,0.6,152.7537092,-4.6953124,21.008,21.429,0.024,0.02,-0.494,-5.006,1.52,33.7,4.34,3.73,6.2,0.03,0.11
564,MS,8.4,0.7,152.743762,-4.6803332,21.572,22.078,0.026,0.03,-0.579,-4.442,-,25.5,4.4,4.12,8,0.04,0.15
565,ZAMS_L,8.4,0.2,152.7388897,-4.6750582,22.305,22.881,0.032,0.026,-0.649,-3.709,1.36,0.2,4.43,4.5,1.1,0.04,0.11
566,MS,8.4,0.8,152.7402521,-4.6819306,21.635,22.144,0.03,0.02,-0.582,-4.379,-,24.3,4.4,4.15,8.7,0.04,0.14
567,MS,8.4,0.6,152.7704518,-4.6949945,21.495,21.995,0.02,0.027,-0.573,-4.519,-,27.3,4.39,4.07,6.4,0.03,0.13
568,ZAMS_L,8.3,0.2,152.7738924,-4.7007675,22.317,22.888,0.03,0.03,-0.644,-3.697,1.31,0.2,4.43,4.5,1.1,0.04,0.11
569,MS,8.3,0.2,152.7568484,-4.6945148,22.315,22.845,0.031,0.035,-0.603,-3.699,-,0.3,4.43,4.49,1.2,0.04,0.13
570,ZAMS_L,8.3,0.3,152.7463615,-4.682104,22.317,22.854,0.056,0.041,-0.61,-3.697,0.09,0.2,4.43,4.5,1.9,0.07,0.2
571,ZAMS_L,8.3,0.2,152.7543923,-4.6694107,22.318,22.866,0.045,0.033,-0.621,-3.696,0.36,0.2,4.43,4.5,1.5,0.06,0.16
572,MS,8.3,0.6,152.7429375,-4.6811973,21.374,21.864,0.031,0.027,-0.563,-4.64,-,29.5,4.38,3.98,6.4,0.04,0.13
573,MS,8.3,1,152.7581392,-4.7091835,21.907,22.427,0.025,0.031,-0.593,-4.107,-,17.2,4.42,4.3,14,0.04,0.16
574,ZAMS_L,8.3,0.2,152.7475611,-4.7101475,22.327,22.865,0.036,0.033,-0.611,-3.687,0.19,0.2,4.43,4.5,1.2,0.04,0.13
575,ZAMS_L,8.3,0.2,152.7494286,-4.6727489,22.328,22.889,0.04,0.047,-0.634,-3.686,0.64,0.2,4.43,4.5,1.7,0.06,0.18
576,MS,8.3,0.5,152.7298254,-4.6880193,21.41,21.901,0.019,0.027,-0.564,-4.604,-,29.3,4.38,4,5.8,0.03,0.12
577,MS,8.3,0.5,152.740867,-4.6794433,21.501,21.999,0.023,0.015,-0.571,-4.513,-,27.7,4.39,4.06,5.6,0.03,0.1
578,MS,8.3,0.5,152.7595836,-4.7050991,21.462,21.957,0.022,0.025,-0.568,-4.552,-,28.5,4.39,4.03,5.9,0.03,0.12
579,MS,8.3,0.8,152.7378157,-4.699272,21.695,22.205,0.031,0.02,-0.583,-4.319,-,23.6,4.41,4.18,9.6,0.04,0.14
580,MS,8.3,0.3,152.7445926,-4.6853682,21.23,21.704,0.019,0.021,-0.547,-4.784,-,31.9,4.36,3.87,3.5,0.02,0.09
581,MS,8.3,1.4,152.7472137,-4.6706136,22.261,22.785,0.035,0.032,-0.597,-3.753,-,3.3,4.42,4.45,22.1,0.04,0.18
582,MS,8.3,0.5,152.7404023,-4.67651,21.311,21.792,0.027,0.022,-0.554,-4.703,-,31,4.37,3.92,5.2,0.03,0.11
583,ZAMS_L,8.3,0.3,152.7269183,-4.6875712,22.339,22.916,0.047,0.031,-0.65,-3.675,0.99,0.2,4.43,4.5,1.6,0.06,0.17
584,TAMS_R,8.3,1,152.7547504,-4.6912019,21.046,21.471,0.04,0.02,-0.498,-4.968,0.75,34.4,4.34,3.73,10.3,0.05,0.18
585,MS,8.3,0.4,152.7332984,-4.6979723,21.092,21.55,0.018,0.023,-0.531,-4.922,-,33.8,4.34,3.76,4.1,0.03,0.1
586,TAMS_R,8.3,1,152.7305274,-4.6954168,21.045,21.451,0.039,0.031,-0.479,-4.969,1.26,34.4,4.34,3.73,10.1,0.04,0.17
587,MS,8.3,1.1,152.7290609,-4.688389,21.885,22.402,0.037,0.035,-0.59,-4.129,-,18.8,4.41,4.28,15.5,0.04,0.18
588,TAMS_R,8.3,1.2,152.7419589,-4.6793136,21.046,21.459,0.049,0.022,-0.486,-4.968,0.86,34.4,4.34,3.73,12.7,0.06,0.22
589,MS,8.3,0.6,152.7373063,-4.7210126,21.225,21.696,0.031,0.028,-0.544,-4.789,-,32.4,4.36,3.85,5.4,0.04,0.13
590,TAMS_R,8.3,0.7,152.7573326,-4.6794924,21.048,21.468,0.028,0.029,-0.493,-4.966,1.2,34.4,4.34,3.73,7.5,0.03,0.14
591,ZAMS_L,8.3,0.3,152.7507184,-4.6820832,22.347,22.92,0.05,0.026,-0.646,-3.667,0.86,0.2,4.43,4.5,1.7,0.06,0.18
592,MS,8.3,1.9,152.7269725,-4.6966602,22.172,22.695,0.034,0.04,-0.596,-3.842,-,8.3,4.42,4.41,33.4,0.05,0.24
593,MS,8.2,0.7,152.7691457,-4.6966636,21.516,22.012,0.03,0.023,-0.569,-4.498,-,28.2,4.39,4.05,7.3,0.04,0.13
594,TAMS_R,8.2,0.8,152.7618956,-4.6954046,21.057,21.456,0.033,0.022,-0.472,-4.957,1.68,34.6,4.34,3.73,8.5,0.04,0.15
595,MS,8.2,2.7,152.7223413,-4.6980632,22.227,22.75,0.054,0.03,-0.596,-3.787,-,5.8,4.42,4.43,34.3,0.07,0.31
596,MS,8.2,1.2,152.7626227,-4.7034893,22.017,22.537,0.037,0.029,-0.593,-3.997,-,14.9,4.42,4.34,17.4,0.04,0.18
597,MS,8.2,0.6,152.7461536,-4.6859828,21.201,21.668,0.033,0.033,-0.54,-4.813,-,32.9,4.35,3.83,5.6,0.04,0.14
598,MS,8.2,0.7,152.7281484,-4.6888328,22.345,22.87,0.036,0.047,-0.598,-3.669,-,0.6,4.42,4.48,6.7,0.06,0.21
599,MS,8.2,1.2,152.7665533,-4.7012681,22.126,22.648,0.032,0.031,-0.595,-3.888,-,10.9,4.42,4.38,18.9,0.04,0.17
600,MS,8.2,1.1,152.7254035,-4.6865713,21.718,22.226,0.043,0.035,-0.581,-4.296,-,24.1,4.4,4.18,13.4,0.05,0.2
601,ZAMS_L,8.2,0.2,152.7279489,-4.6854181,22.362,22.956,0.039,0.034,-0.667,-3.652,1.66,0.2,4.43,4.5,1.3,0.05,0.14
602,MS,8.2,1.7,152.7337546,-4.6978976,22.322,22.845,0.042,0.029,-0.596,-3.692,-,1.8,4.42,4.46,25.9,0.05,0.22
603,MS,8.2,0.7,152.7438814,-4.6791732,21.535,22.031,0.034,0.021,-0.569,-4.479,-,28.2,4.39,4.06,8.2,0.04,0.15
604,ZAMS_L,8.2,0.2,152.7427927,-4.6762469,22.365,22.919,0.044,0.034,-0.627,-3.649,0.57,0.2,4.43,4.5,1.5,0.05,0.16
605,MS,8.2,1.3,152.7296333,-4.6756632,21.951,22.468,0.041,0.031,-0.59,-4.063,-,17.7,4.41,4.3,18.3,0.05,0.2
606,ZAMS_L,8.2,0.3,152.7526083,-4.681675,22.364,22.945,0.051,0.047,-0.654,-3.65,1.02,0.2,4.43,4.5,1.8,0.06,0.18
607,ZAMS_L,8.2,0.2,152.7511457,-4.674458,22.368,22.978,0.044,0.035,-0.683,-3.646,1.84,0.2,4.43,4.5,1.5,0.05,0.16
608,MS,8.2,1,152.7294267,-4.6834261,22.024,22.543,0.031,0.031,-0.592,-3.99,-,15.3,4.42,4.33,15.2,0.04,0.16
609,TAMS_R,8.2,0.9,152.7352183,-4.6973116,21.077,21.495,0.043,0.034,-0.491,-4.937,0.82,34.9,4.34,3.73,9.4,0.05,0.18
610,MS,8.2,0.6,152.7424416,-4.7169893,21.49,21.981,0.029,0.024,-0.564,-4.524,-,29.4,4.38,4.02,6.6,0.03,0.13
611,MS,8.2,0.7,152.7264511,-4.6880879,21.848,22.36,0.025,0.023,-0.585,-4.166,-,21.4,4.41,4.24,9.3,0.03,0.12
612,ZAMS_L,8.2,0.2,152.7609733,-4.7001172,22.378,22.912,0.036,0.029,-0.607,-3.636,0.16,0.2,4.43,4.5,1.3,0.04,0.13
613,MS,8.2,0.8,152.7265748,-4.6874002,21.902,22.416,0.027,0.026,-0.587,-4.112,-,19.8,4.41,4.27,10.5,0.03,0.13
614,MS,8.2,1.3,152.7273396,-4.7016652,21.991,22.508,0.04,0.038,-0.59,-4.023,-,16.9,4.41,4.31,17.5,0.05,0.2
615,ZAMS_L,8.2,0.3,152.7291562,-4.6951426,22.379,22.909,0.046,0.037,-0.603,-3.635,0.04,0.2,4.43,4.5,1.6,0.06,0.16
616,MS,8.2,0.9,152.7278221,-4.6857535,21.716,22.221,0.035,0.027,-0.578,-4.298,-,25,4.4,4.16,10.3,0.04,0.16
617,MS,8.1,0.6,152.7669107,-4.7051128,21.781,22.289,0.022,0.019,-0.581,-4.233,-,23.5,4.4,4.2,7.3,0.03,0.1
618,ZAMS_L,8.1,0.3,152.743373,-4.7002849,22.389,22.957,0.049,0.035,-0.641,-3.625,0.82,0.2,4.43,4.5,1.7,0.06,0.17
619,MS,8.1,0.5,152.7625583,-4.7064929,21.103,21.555,0.021,0.017,-0.525,-4.911,-,35.2,4.34,3.73,5.1,0.02,0.09
620,MS,8.1,0.9,152.7403178,-4.6761405,21.877,22.388,0.032,0.026,-0.584,-4.137,-,21.4,4.41,4.24,11.7,0.04,0.15
621,TAMS_R,8.1,0.4,152.7687176,-4.7046604,21.11,21.557,0.018,0.016,-0.52,-4.904,0.23,35.3,4.34,3.73,4,0.02,0.07
622,ZAMS_L,8.1,0.2,152.7452182,-4.681286,22.396,22.931,0.037,0.04,-0.608,-3.618,0.19,0.2,4.43,4.5,1.5,0.05,0.15
623,MS,8.1,1.3,152.7472559,-4.6758793,21.96,22.474,0.042,0.025,-0.587,-4.054,-,18.9,4.41,4.28,17.3,0.05,0.2
624,MS,8.1,1.7,152.75312,-4.6696229,22.359,22.88,0.044,0.045,-0.594,-3.655,-,1.8,4.42,4.46,29.3,0.05,0.25
625,MS,8.1,0.5,152.7266797,-4.6922526,21.435,21.917,0.027,0.022,-0.555,-4.579,-,31.2,4.37,3.97,5.5,0.03,0.11
626,ZAMS_L,8.1,0.2,152.7304635,-4.6757789,22.402,22.95,0.04,0.031,-0.621,-3.612,0.52,0.2,4.43,4.5,1.4,0.05,0.14
627,MS,8.1,0.6,152.7265217,-4.6910933,21.579,22.072,0.027,0.022,-0.566,-4.435,-,28.9,4.39,4.06,6.7,0.03,0.12
628,TAMS_R,8.1,0.5,152.7489533,-4.6770882,21.121,21.564,0.024,0.018,-0.516,-4.893,0.32,35.5,4.34,3.73,5.3,0.03,0.1
629,MS,8.1,0.8,152.7189583,-4.6924453,21.977,22.491,0.027,0.027,-0.587,-4.037,-,18.6,4.41,4.29,11.9,0.03,0.14
630,MS,8.1,0.7,152.7694349,-4.7054356,21.617,22.112,0.03,0.028,-0.568,-4.397,-,28.3,4.39,4.08,7.8,0.04,0.13
631,MS,8.1,1.2,152.7418386,-4.7055863,22.057,22.573,0.038,0.038,-0.589,-3.957,-,16,4.41,4.33,19.6,0.05,0.2
632,ZAMS_L,8.1,0.2,152.7370056,-4.6749005,22.41,22.948,0.036,0.026,-0.611,-3.604,0.32,0.2,4.42,4.5,1.3,0.04,0.13
633,MS,8.1,0.9,152.7616089,-4.7032399,21.921,22.432,0.026,0.033,-0.584,-4.093,-,20.8,4.41,4.26,13.9,0.04,0.17
634,MS,8.1,1,152.751196,-4.696652,21.954,22.466,0.031,0.035,-0.585,-4.06,-,19.9,4.41,4.27,14.5,0.04,0.18
635,TAMS_R,8.1,0.5,152.7343925,-4.6974973,21.132,21.549,0.025,0.02,-0.49,-4.882,1.32,35.7,4.34,3.73,5.5,0.03,0.1
636,MS,8.1,1.1,152.753282,-4.6748766,21.982,22.495,0.038,0.022,-0.586,-4.032,-,18.9,4.41,4.29,16.1,0.05,0.18
637,ZAMS_L,8,0.2,152.7720059,-4.7035762,22.42,22.952,0.028,0.022,-0.605,-3.594,0.21,0.2,4.42,4.5,1,0.03,0.1
638,MS,8,0.3,152.7653806,-4.7047061,21.258,21.719,0.019,0.018,-0.534,-4.756,-,34.2,4.35,3.82,3.2,0.02,0.08
639,TAMS_R,8,0.7,152.754428,-4.6722649,21.138,21.585,0.033,0.025,-0.52,-4.876,0.08,35.7,4.33,3.73,7.2,0.04,0.14
640,MS,8,1,152.7238691,-4.6865806,21.909,22.419,0.034,0.032,-0.583,-4.105,-,21.3,4.41,4.25,12.8,0.04,0.16
641,MS,8,0.7,152.7691536,-4.7056398,21.714,22.214,0.029,0.026,-0.573,-4.3,-,26.5,4.39,4.14,8.5,0.04,0.13
642,MS,8,1.1,152.7265635,-4.7087422,21.96,22.472,0.036,0.031,-0.585,-4.054,-,19.8,4.41,4.27,15.6,0.04,0.17
643,MS,8,0.7,152.7446484,-4.6735078,21.464,21.945,0.035,0.02,-0.554,-4.55,-,31.5,4.37,3.97,7.2,0.04,0.15
644,MS,8,0.9,152.7313423,-4.688996,21.944,22.455,0.025,0.033,-0.584,-4.07,-,20.4,4.41,4.26,13.7,0.04,0.17
645,MS,8,0.4,152.7409181,-4.7136592,21.33,21.797,0.023,0.021,-0.54,-4.684,-,33.6,4.35,3.87,4.1,0.03,0.09
646,TAMS_R,8,0.6,152.7593468,-4.7009691,21.146,21.569,0.017,0.029,-0.496,-4.868,0.9,35.9,4.33,3.73,6.3,0.03,0.13
647,MS,8,0.9,152.7494201,-4.6981548,21.858,22.365,0.03,0.035,-0.58,-4.156,-,23.1,4.4,4.22,13,0.04,0.17
648,MS,8,0.4,152.7317369,-4.7057078,21.256,21.715,0.023,0.021,-0.532,-4.758,-,34.6,4.35,3.81,3.9,0.03,0.09
649,ZAMS_L,8,0.3,152.7406612,-4.7076556,22.433,22.989,0.046,0.034,-0.629,-3.581,0.67,0.2,4.42,4.5,1.6,0.06,0.16
650,MS,8,1,152.7684107,-4.7043987,21.941,22.451,0.033,0.021,-0.583,-4.073,-,20.9,4.41,4.26,13.4,0.04,0.16
651,MS,8,0.7,152.7721412,-4.6992479,21.893,22.401,0.024,0.014,-0.581,-4.121,-,22.3,4.4,4.23,9.2,0.03,0.11
652,MS,8,0.8,152.7481702,-4.6834163,21.645,22.139,0.035,0.031,-0.567,-4.369,-,28.5,4.39,4.09,9.1,0.04,0.15
653,MS,8,1.1,152.7270131,-4.6873503,22.168,22.685,0.032,0.022,-0.59,-3.846,-,12.7,4.41,4.37,18.5,0.04,0.16
654,MS,8,0.5,152.7362118,-4.6899966,21.245,21.702,0.028,0.022,-0.53,-4.769,-,34.8,4.34,3.8,4.7,0.03,0.11
655,MS,8,1.3,152.7230417,-4.6878984,22.392,22.911,0.034,0.03,-0.592,-3.622,-,1.9,4.42,4.46,21.4,0.04,0.17

